Reusing Assurance Evidence in AI Pipelines: Validity Conditions, a Fail-Closed Release Gate, and a Replay of 714 Public Data Version Control Pipelines

Rerunning every governance control after every change to an artificial intelligence (AI) pipeline is expensive, so teams reuse earlier results. Reuse is safe only if each control's declared dependencies cover everything that can change its outcome, and only if the release gate checks that reused evidence describes the candidate being released. This article makes both conditions explicit and measures how often the first fails in practice. It defines when a signed evidence record is valid for a candidate and gives sufficient conditions under which change-local re-execution reaches the same release decision as rerunning every control. A reference gate implementing these checks with Ed25519 digital signatures blocks eight of nine manipulation scenarios, against one for a gate that trusts the planner and three for a gate that only verifies signatures; a dependency the policy never declared passes every gate. A replay of 38,083 commits from 714 public Data Version Control (DVC) pipelines measures that failure mode. Reusing stage results according to declared dependencies avoids 83.4% of stage executions, but in 3.3% of commits it reuses a stage whose imported code or referenced configuration changed, and 31% of pipelines are affected. A manual audit confirms the undeclared dependency in 36 of 40 sampled events. Evaluation stages, whose outputs are the evidence, are the most exposed. Adding each stage's static import closure lowers stale reuse to 0.4% while still avoiding 81.6% of executions; sampled shadow re-execution removes far less, and rerunning everything after unexplained changes avoids only 45.3%.

==> anc/README.md <==
# Ancillary files

These files accompany the preprint *Reusing Assurance Evidence in AI Pipelines: Validity Conditions, a Fail-Closed Release Gate, and a Replay of 714 Public Data Version Control Pipelines* (Atanu Mukhopadhyay and Shravya Reddy Nalla).

| Path | Contents |
|---|---|
| `src/evidence_gate.py` | Signed evidence records (Ed25519), planner, and fail-closed release gate |
| `src/gate_experiments.py`, `src/gate_throughput.py` | Manipulation scenarios, gate overhead, shadow-detection probabilities, parallel throughput |
| `src/collect_corpus.py` | Candidate search, root `dvc.yaml` check, and cloning |
| `src/analyze_dvc_pipelines.py` | Commit replay: DVC-rule emulation, static reference dependencies, five invalidation rules |
| `src/summarize_replay.py`, `src/robustness.py`, `src/breakdowns.py` | Corpus filters, bootstrap intervals, hygiene, sensitivity, and breakdowns |
| `src/audit_sample.py`, `src/audit_import_chain.py` | Audit sample and import chains |
| `src/case_study.py`, `src/shadow_replay.py`, `src/rerun_flagged.py` | Case study, shadow re-execution, and sandboxed re-execution |
| `src/replay_through_gate.py`, `src/benchmark_planner.py`, `src/evidence_graph_core.py` | End-to-end replay through the prototype; planner benchmark |
| `src/make_figures.py`, `src/make_numbers.py`, `src/make_docx.py` | Figures, the manuscript's number file, and a Word copy |
| `data/corpus_heads.txt` | Every analyzed repository with the HEAD commit used |
| `results/` | Summary results behind every table and figure; `manuscript_numbers.json` lists every number quoted in the article |

Requirements: Python 3.11 or later, `pyyaml`, `cryptography`, and `matplotlib` (figures only); git 2.44 or later.

`rerun_flagged.py` executes code from public repositories. Each stage runs under macOS `sandbox-exec` with networking disabled, home-directory reads denied, and writes confined to a scratch directory. Dependency installation with `uv` runs outside the sandbox, with network access, and can execute package build scripts. Run the script only on a disposable machine or user account, and never without the sandbox.

The per-commit and per-stage replay outputs (about 55 MB) are not included here; they are available from the authors.


==> anc/data/corpus_heads.txt <==
0Xuser100_egyptian-civil-code-rag 96b84ce94f51948d7c641a9cf003dded144b1e89
14harshaldhote_DeepLearning-Cancer-disease-classification-MLFlow-DVC fe2741abc8d77af599d8f2d185ccea391b6deb33
1Amandeep-Singh_fasterrcnn-dvc-project 88f1615452b5f0ed5fe6102437a7f00e29dbf701
2003HARSH_Text-Classification-using-MLOps cc6f933b4c470750c4accc302134a09564441e98
2022bcs0044-hadiq_customer-churn-mlops-pipeline 210a4b3ccd539ba80cdd981b083e33418af79380
22L-6641_fashion-ann-pipeline 63898ef4d51ff598877deb5d64e7e70b5e6be640
23A91A4418_ml_pipeline_with_MLflow-DVC_and_Automated-Retraining aa33fbefdd19e44c4d5197f93f4107625971f6bf
23A91A4418_ML_Pipeline-Monolithic_and_Modular-DVC 05fcecf65112d7079a2f532c77d0297ed4fbe765
23A91A4418_retail-churn-dvc-fastapi 105a4abbf1a42ec63d3f4c8e253bd9fb35f5750e
2400080307_MLOps-project a8e3554c091b2a44b5b3f0fb77ff1e76f22118f3
24pa1a45b8-afk_ReproGuard 2f1a62a1455bb11a98a232fd32cb3b9b11908412
24pa1a45b8-afk_ReproGuard-2.0 c2937d3ffa56c334331f885e5055d3706a14cd08
25f2001821_Emotion-Detection-MLOps a8402a3f6cbda746bda36ddc761067fa493b9db4
25f2001821_ML-Pipeline-DVC 91ee35e9dc89a1c8c8baccf4362e7c9b6f301560
2aisha-0_MLOPS_Task3 781abe768b8a1969728e9346935455e0c44af0a7
404-Shiv_PREMAM 4c73f570164c593a61ddf15d984d012d52155184
45-Hrishi_End-to-End-Chest-Cancer-Prediction-Application 827e468920e129ba5845b7bdbf4044e5cecdca9b
6Ranil6_hw5 a9690240f57966b1a5497149f08a0e37bd2977d0
6sLOGAN78_cancer_pred_model 5e7aaedc0c3713389cc569ac18154c3b20b88aef
6sLOGAN78_fraud-detection-optimization 4396695c60f42fecd5f4afdd333f4d5a884fee04
6sLOGAN78_NetSure 23a7ced9af673b958eadd86ea6ebe35f509b3a6f
7276225595_ML-Complete-Pipeline cfc8e3e95ab00a13441b14cdb0e0cf06cef4a6b1
992006_fraud-detection-mlops 110d74614ec19478b1a89ff1b082890062e100f3
Aadarsh-Ravi31_Docuparse 5a18d812e0d5fc2b7f317544e32d57311da8964d
Aadithya-kl_mlops-dvc-pipeline d64afdf67e8dd6d8c9d0c4c35023155dee744b72
AadityaVijaywargi_semlflow b115f2d9ebbaae911987469d868a812b4a370a1a
aadlrei_ai-mlops-test e662925363620c7e3104faabcd2f7ec9eeaa6f70
AAKAAASSHHH24_CAT-DOG__classifier_CNN bd5efc3f06c41525d57129f5e5c4e7d7452b43c2
AamirAlam_context-sanitizer-slm-data-pipeline 8e9c4a6564055dfc99e28a852a9a287aecdb13e9
Aarthirt14_Mlops-Project-and-Experiment 64340c44bd1d85e66a4f45241e05d26390997452
aashishxp_CategorizeCreditRisk 0cdc95319c12defc32072c2ed9e9c2b801df9ec6
aashishxp_INRCoinSense 3a2a125f73c59d90a0d065b19eeac1e53afe68b2
aashishxp_MLProjectTemplate e65911c0aa6034f3663082e3f8b1e8e8dfb8b467
aashishxp_RuralCreditPredictor 74f7b26e4fe883741d0765ef4a47a600fe3c56c7
aashutosh28_YT-MLOps-Pipeline-AWS 599601a371f889a48394be3134414605a0f4e41b
AasishKumarSharma_open-knowledge-blocks defd9f8d52b73c4f42dab36f2349db3ceb6abecc
aayush2789_GridPulse b229d3ebd0bb62f3e4adb7565620dcd35da219eb
aayushh-aaryan_mleng_miniproject 291b61a8ededbe0251d17944b404e39549c93f0a
aayushiie_mlops-dvc-aws-pipeline ff61b2bf70ebabec4e8ea800373af88883861980
abdallahatefhatem-boop_ML-Pipeline-using-DVC 4ae9e04a14d33a9072bed83a138f71763fc6e126
AbdarhmanAmin_egyptian-legal-rag f3547b04e93cd93b14fdcdeb5f88fbf85e84d9df
abdelkaderbenhmida_mlops-docs 9199dff04eae7656c78b1b52f7853241777eec0f
abdelkaderbenhmida_mlops-skill 119701d6b4d268d1781876fc9ae43c4294f19783
Abdelmoughitelhassani_Pipeline_MLOps_pred_retard_paiement 7e317716a8b06d98a42253bbb4d4875ba4e1494c
abdelrahman-omran_Bilingual-Legal-RAG 0f067deb63e5ea5cc5f7ad8b4f296374d51c9a09
AbdelRahmanAlTamimi_Pet-Breed-Classification 64b07742d325b536fada9fdeded3ae0869978f3d
AbdelrahmanElsawy404_Kidney-Disease-Classification d348d8bb08ebd44aa06cf3d9eade61be6851f3a2
abdelwahab798_Email-Spam-Classification-Pipeline 44b10c28701791f96865400eda322c46fdb64b38
abdul-raheem-fast_fashion-ann-pipeline 818aa1fa300118516454dc9d5f410f1b3661562c
Abdul-Rehman-0787_fashion-ann-pipeline 74a704a38672e83d5db6cab196f4fb1a7c5062b6
abdulhannanasad_MLOps-Pipeline e6c5a11a5ba222a6ffe1bdd79ade80fc5a20a9eb
Abdullah-Raashid_youtube-sentiment-analysis 5d9adf304827584092b43be3cf8dca0f5ddc39fd
Abdullah2240_mlops-chest-cancer-classification 974f80c8f4d52be3495973164dd28acd8e0836b3
AbdullohML_PMLDL-A1 d937c66534c9ce7d95b1522d1b9fd970deaab4b2
Abdulrehman-codes_mlops-demand-forecast 9c78f3e08cd956b64a4d10c5f39b80933d9460d5
AbdurRahman22224_swiggy-del-time-predn 46a690123af845b86aa6f2143021e7338453387a
Abdus-Sami01_ml-ci-cd ed04551c0644e78887b1646683346b35ed3e6130
abeeranajam31_urdu-emergency-corpus cd75fc0d981cd151d465b8f1feb0d7a1ad02c1de
Abeshith_Demo-ML-Pipeline b04af7f6815b56fbbc820624f870142a42a8a3a2
Abeshith_ML-PipeLine 9800d1774802f86234340a7ecd4ae348080cab6e
AbhaySingh71_MLops-emotion-detection 3c2d17c532e4817f85d0a89901b5d88f0b21ee6f
AbhaySingh71_Spotify-Hybrid-Recommender-System-MLOPS c361e06c92cf8c42071474efb6e14f951ceffde1
ABHI-310_Phishguard 3ceb6aca802b9a74f73e690fb2718bc02dfd4c5e
Abhi-prasad7042_Mushroom-classification-end-to-end b7b9c0da3c2c6b746243e43217577e1faad915bc
abhi24112_Customer-Churn-Prediction-MLOps c3869e306d93bc57a97385e00c2e49d35808bcba
abhijha8287_23F3004013_IITMBS_MLOPS_OPPE1_JAN_2026 90e1b9b0e45328ae17d0e1c4d6fb4178eef7ceac
Abhijit-palai_MLOPS-Complete-ML-Pipeline 398f5128d2d83b92cb3d118f53f476648b0620ae
abhilashpanda04_Mlops-DVC-StackOverflow 89558982f43e5424f56043df88a537d887c4fbd2
Abhinandan2006_YT-plugin-Sentiment-Analysis dfcb344b3fcb6a6660fdc003810a0425e94fc3a8
abhinavaryaswe-lang_Complete-ML-Pipeline 2e5b5208af75c29f7c85a8da81a1c44953164ae7
Abhishek84094_ChurnOps 4bc0f714346a4e7e442eb563d0290bb000d96450
abhishekd23_dvc_pipeline db737deb76ed2419cf9fdd39ecd633d816f12cbf
Abhishekyes_uber-ride-mlops 28b9ef95c40725b01e3f9250075598d5f9aadb51
Abhitar3_Deep-Learning-Kidney-Tumor-Classification- 600c5d4a64a699083f642d70a2f0fc38032861d3
abhityagi994-prog_youtube-comment-analysis 60ad640474049b2f6afd7b163665024d2a40ddaa
AbQaadir_FreshCast 45ff738471b10db1f380269faec6a2fec454ec57
abyyworld_teleop-pipeline 5ad509861b4c2a1e36f4fd95bf68ff39c463617e
adaboranyilmaz_ai-data-analyst c05c49b4edee94c9e5edf90d73782990b04c3b9c
adaboranyilmaz_rag-groundedness-eval 060e36cd62adb9ced870bf65a594cfe992df94f8
adarsh-456_MLOps_Complete_pipeline b92b5f7e38f813d5873729e566b76016ba0ebc8a
adem951_conso_energie_prediction c5d7207a7c9c2557e5e95c413e03848b7953f035
Adiaparmar_Kidney-Disease-Classification 5e01d80ab3c9da4fdc9297ffdd602aec72d4b39b
Adit-Jain-srm_NightmareNet 412c70586186df0ef9e2c4b3d38292d5a56f49ed
AdithyaP-72_Career_Guidance_ML_Ops 98ae5956b54845f9a699155bbec77619f0d078ea
Adity-star_Wildfire-smoke-detector a579745d0ae77a88b2e8e8e904539f0fbce9251b
aditya14-sagar_-Spotify-Hybrid-Recommender-System 42d8bf3f1334b1f4776dff64af36616e463fb8c8
aditya14-sagar_Uber-Demand-Prediction 1f112154e0b22e49015215a993eae7e0f6cd92fd
Aditya9329_project-dvc 3c9b0a375e5fee505330ff81529000a27c9ef9ba
AdityaBiswas-ctrl_dynamic-price-engine 3c0b60a44c9a692ad8141bec112a90fe58172147
adityashirsatrao007_ai-ds-starter c274b8b439cc93fd58e5d1678964b783c03c5dcf
Aenonic_fashion-ann-pipeline 515c281befeb3139b8edb8328d6e98e274f00a9d
afonsocosta90_purr-duction-pipeline c2b38030a1389675a92ef07d6642817467eabfe1
afreen8088_House-price-prediction c2990a38964178a8c5df6a8c6363802dc5f139c2
AgabaEmbedded_Price-Prediction-End-to-End 99ab1dead5d7e16658355751e0b4f7c1afbd556d
AgnelFernando_HybridRecommender 45b35cfd7c2f8bffb51a32dd590d481f853042bc
aguschirico_mlops-churn-prediction 8fd3570755986ff47376967c6441ae69a6ba2d28
Ahamed-Safnas_youtube-sentiment-analysis-ml-pipeline 1711b5855dc59ae81a8e89c4a358fed071184548
ahincho_sco-corpus 26df7d2d524e5eca68e65ac1d8744d487d083698
ahm3d-khanzada_Complete-MLOps-Pipeline 067649b04b7cd85c7d7f889ca28cf22b59f4d746
ahmadnafi30_bcc-workshop-mlops e5a9fc11fbb0cd44a94e0fd2747f58b48cba130f
AhmadTigress_mlops_pipeline_1 b12e4819513ffc69e01c7343dbdd68ed57d77bf0
ahmadwanwar_fashion-ann-pipeline 137debaf84617049519fdaf3f48feca5a270076c
ahmed123-cell_Pet-Breed-Classification fdfc92e576b31df04bd7a1aec3768dd473781a50
Ahmed2797_Customer-Churn-Prediction 3e9a033b2a7edc5b6a40400c0a79b975f0212b93
Ahmed2797_Telco-Customer-Churn-Prediction-AWS-DVC-MLflow- 9159f363a8f55a9496c27926398ba968f807bdaa
AhmedAl-Yazuri_olist-delivery-prediction 5d19df3cb13ebd28980cba8fcd4d10c7758dcc8e
ahmeddiab1234_Raay 28d5d6e13e819e1f68e23ef39e0f516606036ec2
ahmedhex008_RFM-Clustering b3fdf8b1855d89d42c2d3f211134cb6174e84103
AhmedHusnain062646_fashion-ann-pipeline d5465845fdf207646d5dc7fe6dbe43a218e3efdb
ahmedrana24_End-to-End-MLOps-Pipeline c4270ace44d7c6b2bc1a91e029cc9e9a189bc3c1
ahmedsh711_legal-rag 53898aa1839299ca86b3e8e1675d672bd8ef38f0
ahmedsh711_mlops-flight-predictor e3181093f3f404b335c406e23b726765790281b1
AhmedYasser06_Egyptian-Civil-Code-RAG 1c4ffb5e22df8ea83a2fb79f433e1a9d01150b91
ahram-moazzam_ml_assignment e5088db83b4e30833cbb722f93a24c6ca8db74cf
ahsan24naeem_MlOps-Assignment3 bb2a4b23fae6a4f9767ebcd6cf0149b22a49452b
AhsanShahzad5_Chest-Cancer-Classification-Deep-Learning-Project 8da93a5b7870671c285b7d5a1e1ebb1f498c348e
aicha53-dot_mlops-tp3-dvc b2f26925968f4971af729b12a23fc267403d6512
AIforeverything_5_ML_Pipeline_DVC 1e3f419e30e7e459fa0e934d75b417ed1213476d
AinurGilm_DevOPS 10788139b8597c713cd063c7e93834e7c3f8ea26
aiplaybookin_lightning-hydra-template e020990a9d8d91e64940dfedb423045c65a4ece7
AIra-work213_NLP_vacancies_ranking af7f50917dedd1db83136bb53c776bec13031162
Aishashafrin_Random_forest_dvc 69d7878c5a606c1d1b886953a11c0498f48a81cc
AjaStarkey_DTSA-5506-Data-Mining-Project eeec477bdd30ff06f31ffd6881c9b41dee68ff58
ajaychaudhary8104_End_to_End_MLOps_project_for_Receipt_OCR_and_Document_Intelligent f22da68c4c76423bb2810c5c9a01bc2db1f23ead
Ajayghimire9_dvc-demo-online 489eaef5578e74ff898215dd8ed597fffc8dbaa9
ajeetbpr_Kidney-Disease-Classification-Deep-Learning-Project 08d77421c6a3abbb6e424c2d211e228b5adc7d22
ajithvcoder_emlo4-session-06-ajithvcoder 5350c3eb0a991c2c86d77e6c411d8c0c0a0a5b67
ajithvcoder_emlo4-session-07-ajithvcoder 1a15d1c0af095d04575f8d8d0968921091bca61b
AK-Jeevan_customer-churn-mlops 9d61cb95579dc5e2c0d3d7c1f0dd3135b1a5e4c1
AK28-gif_student-analytics 883ea8125a94eca7d05c70a1d9ff0f61b10c3261
AKALYAI_smart-road-pothole-detection-mlops fc907c6dfcffd25acaecd0685b77aa87b3df9409
Akash-1301_Gemstone-Price-Prediction b22b6785245adf9ff8ce833f76254239d21b6353
AkHiLdEvGoD_Income-Prediction-app e31680c4fcafb6cba1bca8b821d6bb77ea5784df
AkhilDevOps108_predictive-maintenance-mlops-platform c44b04c7cdd53e73d633cc3e4d93ed6bfe970ad7
Akhilkhana_ML_pipline 3a2d05d139a522554337253e911b9cc4fbf24ffb
akkki007_mlops-project ca2d7f26769b65e09c22340ab22ba4a774bfee8a
Akshatshah1301_end-to-end-ml-pipeline-dvc-mlflow 1e47b58e44431b3c64212b8f649c2858a2e65a17
akshaymahajan18_ML-Pipeline-Using-DVC f5d5d7b1a35b3a10818e14004ece8a5afbe83a52
AkshayParate61_MLOPS-ML-Pipeline 19debebd7e1811c6195add2bb5a2cd3831179266
Akshit4109_industrial-safety-detection d582f38e05e0e2839d1ee679fc5163092bd4a0b9
akshitjain1_ML-Test-Pipeline-Spam-Detection-DVC-S3 09e38ff3d145eccf3ff45535941f72c7fa16f090
akshitsinghal244_SE-MLops-Practice 2824183a2e43125786e935197daf56363d4e18c1
akucia_analog-watch-recognition 0641e71631244793441acc28b7129866c644ccba
akucia_step-counter 5ad826684fc0192546a9bfeed00853c59cc890e7
albertmichael1378_skin_img_binary_classification 7ceac0e4ad1d2fd06ee04b467705de067691844b
albertomoreno04_madrid-workzone 191c1c15325cbc7c5b7e1a938f2edfc2b09baf84
Albiiina_pmldl-assignment-1 77aae6492aeabf33fa39f532e9684737951c2f32
albirashfaq_ML-ops-pipeline 2a8b18ac9a8ec32aba97a6ac24e5498b1f6f0f7c
alekseevna3992_hw3_mlops 9072ce994375b81f649172be74a0b1730937c4db
alekseevna3992_hw5_mlops 7d63df0eac5ceaebe1d7300e2e7782294e2c9501
alekseevna3992_hw5_mlops_c 011800a5e340e701d8cccc8e8dd3bf9f4a3f24dc
alex-werben_RecSys 412998e64757315578c38bc28c8a380bb1617b6c
alex000kim_ML-Pipeline-With-DVC-SkyPilot-HuggingFace 768bec967c4e7b26158ea49f509cd2663a32db37
AlexGrom1989_mlops_hw3 e1b62e24005dc9aa08ac2dbb7f8f27fb60a5d4c0
AlexGrom1989_mlops_hw5 385caefcd1afc89d1497c702d2bc4e592a038592
alexsandercaac_DDPG-Tensorflow e92305cae5b4cfc289cd89e32e30696bf2ef533a
AlfyK1s_assignment1 127e399b94d6b48a95b22d98fffd98fa8bf4289c
alhassanradwan_clustering_model_deployment a70503f88e357c990358eeb6341e1ce2234d4699
Alhassliebe_ProfessionalSkills-Lab3 4c7c9a62ee87143ae0dcb9be78c74b6064e315d3
Ali-EL-AMRIOUI_predictive_maintenance 8155dfc09159c68b5e58af3ad5930a2d9a45a95e
ALiAdnan3_MLOPS_Assignment_1 0e2a655b8e6aef7b658dbb6ccf24db289bdc86f6
aliahmad552_mlops-house-price-predictor 2bc3b4a8f959be5bd98cc7fd39967524fc850f66
alibahja_ML-Pipeline-with-DVC-for-Twitter-Emotion-Detection b26d2097ebbcae51c25b18d829ce22d2d921a3a8
alice-444_poc-pokemon-llm 3fc454adcd2670dbf5a44a58e6e63f53f2837b3c
alihassanml_Building-ML-Pipeline-using-DVC 1873a0ac9b2129d08741d051ddf2f95e4503a416
alishiasusanthomas_weather-mlops 21498bb12d70418aa1a45fca6a2e1d9b475c1152
aliyzd95_project-dnn-ser-pipeline b707bbb797d387f30b83cb4d0c804c6395a0303f
Aljaz-R_IIS 9552eb023c5221aa5131b5bd3181a34b39f1500c
allenai_agent-baselines 2d426deac51ad74381319bcfd77066c6e222ba30
allenai_asta-bench eeb9bd72e95e56323bc283d215e302beff8b7007
alnevsk1_mlops_hw3 c0a32166e31eeaa9b3779bab5f5d733671a04801
Alwinct11_random_forest_dvc c0083d1c93f43e37e54d27d26d7d2452277ca91f
alyaalyo_wine-cultivar-classifier c5eb8147b225c9158fd4b3423fd41194dc7bbfef
alynhunzai_burushaski-translation-ml 5bfd890865b0e44aad77d532b75602e637e39791
AlyyanAhmed21_Chest-X-ray-Pneumonia-Detection-with-ViT 03b0a7ca15f1236a045454ab87dcf9ddbafe72a1
AlyyanAhmed21_Emotion-Recognition-MLOps 2340ac683be86e1533d209aef07a9512904aa190
AlyyanAhmed21_End-to-End-Chest-Cancer-Classification-using-MLflow-and-DVC 8c229e166aaa7bcf15bd36a6b4b272e5f6cb9d4c
ALZ-AI_diagnose-alzheimer 2ec766114d7fc7a3f7950dd7a75f19cc0fb46f51
AM-Ankitgit_DimondPricePrediction_With-Docker-MLFLOW-and-Dagshub f4fed1d5683246517611bfb16f01963df10dde1a
AmadGakkhar_ChestCancerClassification 051fe1eef01f81518d520f30323352621deb89dd
amalphonse_gx_dvc_model_training 783a7909e3e616a769010da63bbc25b33fe6e0b4
Aman-Husain-123_ML-Pipeline-Using-DVC-Revision 81893497f7be0e3e73cb53c36442d2f4c36e5eaf
Aman-Husain-123_twee_sentiment_analysis_DVC_pipeline 2fffcf4f627f1beb9c8f5e1d4346663210d8d832
aman-hvt_MLOPS-DVC-Pipeline 9049446ca45b30b64ba686a1c0605cb132702b5b
Amanansari29_mlops-iris-classifier29 13bf930a1e0b35a8c19a2e5b3d6df33b6d415953
amangupta982_Brics-Health-Resilience-Platform-Venv 90ccde44591fb8a42abca44d05e1f9f5a2899658
amangupta982_MLOPS-Projects de90669f5968ca4265831e439ada571235229ed9
amangupta982_Youtube-Sentiment-Analysis 394e69631ed993b260626077b1827a3b446021ed
amavjr_MLB-world-series-predictor-2026 a4f1138487a1f1ebb6c6d17ca30703295b82ea5f
Ameen-GAMAL_credit-risk-mlops-fairness 61a7e4a8c820a06378a8382b66424faabcb85364
AmeenAMNhub_mlops_pipeline_project 704ae27c910ea90b40a9175cacd385c0211427d3
Ameya2137_Sea-Animal-Image-Classifier 63f563a9d041639f9fee52659dc9e89cde9e3e1f
amine27ou_mlops-titanic-project 3407debfc78f46adc583901ae379b7a0f7c665c6
aminehalhoul_mlops-tp3-dvc f0dabfd9505d6f2f3d54dae706ac1f4ad6575e61
aminuambursa_mthm503-applications-of-data-science-and-statistics-aminuambursa 1583fad531ca1a605c8b953061a3a93d6d13ebe1
amiraiakk-stack_-Olist-Delay-Service 5feb48b38c24a30f50c63cee1192f7d05fd01141
amiranabiullina_pmldl-assignment1-deployment b9feb713b87a5107166b342549b52785164c49ac
amisha1106_MLOps-ML-Pipeline 6d3c282a3297476e61c955aaf04765f9bbe3c046
amit4009_text-classification-mlops-pipeline 9e7ead5aec057f64b50eafa132b4bf7331f4fd2e
AmitKr-06_IMDB-movie-predictor ed5b4b74228a5429b3ea833c0d14e8c3b83c4d7b
AmitKumarSinghAI_Iris-ML-classification-with-DVC-and-MLflow 039a2a45702ff2ac4dacae5deeed891ece73745b
amjadsaadeh_doorbell-detector 001bbca96e32dd732776a213a410dbcae7762850
ammarbinmudassar_MLOPS-Assignment1 25bc50ba94de77aa2451fd6d6c1f739e58543d79
Ampofowaa_CustomerSegmentation_Project 69a248754374e20758dfcde1ad3664087ffe5967
Ampofowaa_TelcoChurn_PortfolioProject 450d9efb4680f3ae1f51462b034ae8d424b92810
amramer_av-sensor-dataops 819e84a306aed28af6a6ed0b7d51dfd08a6ef4c3
amrkh2004_arabic_sentiment 163b1ee01dba1fbcffc3e03ca62eb391e2e3f70f
amrkh2004_arabic-sentiment-analysis afb8a798fa742903a8d79729b8547f07bf6fa560
AmruthGowda34_kidney-Disease-Classifiaction-DLProject 933d26751b97bde0fd882bfaf02e3d49d7138c20
AMULYA007-hub_mlops-project-final c4be88131304b016e626f659b6ce9e18794aee7d
amulyasingh02_Mlops-complete-pipeline 933609494c422e46c7b993cffb232287ba4b1194
Anandhu-A-B_MLOPS_ML__pipeline 5af2a4f5deb0aacef33a80a55c34a4fc02032396
anans26_vitalloop-ai 8d4517e4f8ac7c6d5a9051f6589d86360f7f465b
anas-farooq8_Environmental-Monitoring-and-Pollution-Prediction-System b2516698ba9501d652910b80660e8fc2a1b84767
Anas1405_fashion-ann-pipeline 5615bf7a122c6c1dd7ded0531caecdeabef43366
AnasAbuAssaf_StudentsDropout 15c9641db7bd994ae59a446d0455e15b10ce16b2
anasfathysalama_egypt-law-rag 75995a3b4fbdb997ebe25aa3ccbab3831f9169e7
Anasnaveed69_fashion-ann-pipeline f80803cd7cc2e4f1c5c49a1bc053afde93bef91a
andacguemues_lightweight-mlops-prototype c447d7209c4de45b8ef49323f5e5306526cf76dc
Ande-Lakshmi-Nishitha_mlops-demo 7f2e678454652ad4bab5993aefc3538ef976ff63
Andrchest_PMLDL_Assignment_1 1ee584e9802012059f55c722d8205a8df921414f
AndreyEvstratenko_MLOps-hw3 0fef4e0eaba43ba7a4b8d24cf329e66f770c0d9c
Andreyfdp_PMLDL_Assignment_1 e20dd27d9f5b83bca201cfd2281ed6178c2b6c00
Andy-752109_Proyecto04-MLOps 0db3d260800218e95897fbf4ac4683e14e06c3c3
angbeensohail777-cloud_cifar10-cnn-pipeline fc8b556a0fe10373e085788bc272a88233017b8c
AngryCodes0404_fake-news bf398e9ca217f26b29d04cc72a758f01dbf757bf
anib2022_mlflow-dvc-hydra-lgtm bf6f4488c9df52c6e0342b74c512e8e3478946c6
aniketpoojari_Fine-Tuning-LLM 27fa2157268a93007222822e3888458393178b3e
ANIL6190_AI-Powered-Cybersecurity-Awareness-Assistant d15f810c51266f8d6ee3a8f23583197e04350453
anishkr-sahu_youtube_sentiment_analysis 87709d7fd769f8c4c2e6690e38d77664f13abb8a
anix2412052-rgb_MLOps-DVC-Pipeline 1e8b11889d780a71665d5864413998ae4b8f3702
AnjaliBarnwal2025_YT-MLOps-Complete-ML-Pipeline d3363eb2abe56a9541bdf08c17a3e3d68dd5dac9
ankit-gadhwal_water-potability-prediction-using-ml-DVC-pipeline- c8461c6c597148a6c4e67fcc2b6083b5c7674647
ankit-kumarz_End-To-End-MLops-Pipeline 4bce1150dc360f882c70537e1327783a6607296f
Ankita1-a_Broadcast-Audio-Tagger 53a2952c4b31526edf318e236c17c787ddc36c90
AnkitaMungalpara_DeepLearning-Classification-with-PyTorch-Lightning-Hydra-and-DataVersionControl d5a2c08dcb51460a23740d52b155f9be01a920ef
AnkitaMungalpara_HyperParameterTuning-ExperimentTracking 7be961e0cfb337bb4ac781e7bcb936671201945d
ankitBytes_Temperature-Prediction-Model 304bb5fcf5a6e05edea2ffc06441bc3a15a4f4ca
ankitgmishra_ML-DAG-Pipeline 3b377c6a11395a7231f1a4617371a7614bf23a33
AnkitSharma5304_End-to-End-MLOps-Pipeline-for-SMS-Spam-Classification 2aff06f504e33c482f7e5ddcc27722ec5ad5ad8a
ankitshri00132_dvc-demo 9aca5d6e2162c3d9037c2713d5a091b002013b43
ankitshri00132_Hybrid-Recommender-System dc444888f056b31aa9fc0a3a71b7ac6cfba2d91d
ankushdaksh574-wq_MLOps-complete-ML-pipelines 597b8b0a3abe12eb6b0dab5d7f10c83926e5f251
AnnaMikhneva_DVC_pipeline f7808cb757662bdbd2bb22efe38cd24c1ebb8f7c
AnnaTikhonova-prog_PMLDL_ass1 ea04e4b07f8597d85231477c1d3bade77afa2c4b
anni0955_delivery-time-prediction e971f287e3b9a4eda4afb4b4fac5700344916716
ansh-dubey_Sentinel b5ff3eaf8cb318e5f641ea057fdb9b5961d589be
Anshika-111105_SiteSafe-Vision-AI-Powered-Construction-PPE-Screening-System e0f13b193f3493009fe841494c7b5177306e998b
Anshkumar369-hue_COMPLETE-ML-PIPELINE 70b81901add4b035ba8350b4eefc2c0692f2cdb0
anshu7avinash_mlops-workshop 8f3db60af92c7a686bf8dcdee273f49dc80308a7
ansingh16_seoul-bike-mlops 24e1a24ded4944ca14f41bb78cc3ef41bef30a30
anton1evdokimov_video-quality-filter e900e9ccd964e107fec2e2b9f1a37e9136190054
AntonisCSt_POW_DVC 01a69e604800b61ddcdd3cf5ea10bb1271ae743c
antonkulaga_yspecies 37a1d905e603070df6e8e7760a045b0552fecd95
AntonyHGB_tech-challenge-2 2c9c1a6bf3c47fc8bb83093261a6c32a8445b5ef
Antxnrx_loan-approval-mlops 835469700e3cb4d0bea618d174be96363b6c0e5b
anu-gtb_sleep_disorder_pred 2d1a142267ff3546eaa7476db8dff802657be479
anujvaghani0_Coccidiosis-Diseases-classfication a92db3c667866db86f2f1df0361fc0b23fd98c55
anujvaghani0_Kidney-Disease-Classification 90fbff75779623dc8eba13be779a6c328016a401
anurag-23werty_ML_pipeline-using-DVC 98b9b33c77b42076472f7765fdc293ad33653245
Anushka-200617_Complete-ML-pipeline fbb58febcbd12fa9591787c4555aa8849cbc4921
AnushkaThakur_disaster_relief_orchestration_platform a622cbde661867f3f4603dd94a9c9fd14450222f
apex-eros_Email-Spam-Ham 27b1e673973f1fbee448590f81288118e1c88460
aphp_eds-pseudo b8bfde4a0e6ca31ac5ea85483757294d48f19d03
Apoorv4503_MLOPS 8649d4ad445ee880db3416e0eddaa059647893b0
aralmi_mlops26-hw3 80b3225c0f8cde58f4ba2057a342f72d88746a5e
aralmi_mlops26-hw5 284bc88511b4d47c25d83272d84e6a035c2ed070
Arash-Keshavarz_end-to-end-solar-dust-detection ac8de1dddca9b6b543b0faebb34bb53920612388
Arbaz123-git_ML-Pipleline-understanding 03ac88f8f4c9fc4860c15dac2829b3f72d548317
Areesh123-DS_The3-ml-collab e7399389500f4f62e04594c51b73b7c86409ed63
arezkibouzid_veille_test f924582be703330a57432bf13ffe75c861cc1fa1
ark-987_adr-nlp-mlops 3a85e32f3bf7b2f7222152569725bab2cfed0c25
armaanwaels_ml-end-to-end-pipeline 7fef094ce70fc75d691145187e9678026b054760
ArmanShrivastava_MLOPS-DVC-S3-MLPipeline b93a9b2b66d08cb618ff4d284a63072c05969bf4
arnab-003_MLOPS-Complete-ML-Pipeline 8988bc93aee9c9522954c734bfddea6e0761ac18
Arnab582004_MLOPS-ML-PIPELINE b3959cdd1561b08e0b657433af4105177212de7a
arpits-code_mlops-text-classification-pipeline ed0e29302b6d898d330bd30ca25748aa3fafec38
arsalbinmanan1_FYP-2 0b5bf539c911b88d7022614cefeae788f4b4d4bf
arsenez2006_PMLDL1 64fdce17ec7c3c55256853e0a2542a471d2c4706
Artemqcka_ml-pipeline 5fb1dc66df96fdd72e399801bd0796aa439d99ee
aruvaramakrishna_mlops-gitops-pipeline 2bc9dffcfe8d554007df4b0b69bac8822cc39687
arwindominic17-hub_CardioSense-AI 4abefe16441f37c0326e19bf7ca908c306d1eaf6
ARYA-RAY-0_machine-learning-project 8e5885ab05fa1274bb5b0f568c3aae6bfca162db
aryan-Patel-web_production-sentiment-analysis-end-to-end-mlops 10ca5fbf6bfbb2b9fb2dec9277954be40d8bba85
aryantripathi456_riding-surgeprice-prediction-engine 3670492b79cd3737aa94152c72d1560211d70223
Aryanupadhyay23_Food-Delivery-Time-prediction 4002fa3ae14a716298d2555d83f400126a6aa8a2
aryanvinju_MLFLOW-DVC 0756aae17cb1097dd9dea5fab511771633f5852b
aryayadav545-cyber_loan-approval-mlops cb67ddae83682214eec68476a8480bb26dfc1b2a
as1mple_Disaster-Tweets-CLF-Service 23ce2d0dd67487a943ff2fb1740e79e4f2223b27
ascii5833_Nyc-Public-Taxi-Demand 736fe8aaabd78a846c7b7ee10f18d26e6e9c6297
AshalDcunha_MLOPS-ML-Pipeline a4178970974332a72bfc3316a68efbaef3d1de68
AshishIsaac_FailForge 35849a475b40d4375a80540a0d93ea3f9c68211e
ashishtele_MLOps 7abb711faa143d5a0457dc73c99ae0364dd2e94f
Ashmit-S_headlineops 517b34e9b6356e78519df06b0a0d47d5d4edb892
AshrithaAnandaMogaveer_Carbon-Footprint-Prediction b24b3bd2ee8775cc9f2adb864ebc83b268650b93
ashu24it3010-dotcom_dvc_pipeline cc8a6c2fab1227daa9cae0ba68caef1f835ee151
asishjose_mlops-dvc-mlflow-dagshub e90329c34b4f6d53a3896e1038ed08086989a1bc
Aslan591_PMLDL_assigment_1 8a3c0ce2575a85288ea8594b7d93a966ebdbd5cf
asma-siddique_titanic-ml-collab f7eb8bf84054ccff2a8a2cb2bc261a2a7ca17b66
AsmaeKarmouchi_GermanCreditRiskPrediction 535f287005b9ec8a8dd8b190968c53dbedd1f11a
asmakerkouri_mlops-yolo-fastapi 85ab0e663998a1fb2eced337da5106ba12b9ed1b
asok-mirror_Customer-Data-Segmentation-MLOps-DVC 674cbd7a49f27a5fdd07ee43b134686ba336c2fe
Asrarul-BS23_whisper-finetuning ba17aa5c2f2f79177ce518f7cb764c3a4dc9970b
ASSAZZIN-01_mena-mlops-project fa9b0e9cb77a63b581dd03f6f22cf7860a031f4b
asu2304_assignment-3-asu2304 6779d04cffb7330666a96888de88a55bb5e2b31c
Aswin-hash_mlops-assignment2-catsvsdogs f75617c7d2e9c77d3356fc62d411d6047990980a
Aswin-Shine_Youtube-Sentiment-Insight 2839a83a2578cb3b092272ec01260d015f8137a0
aswinivja_Cattle-Biometrics-Pipeline 09801d152b26a46318c5edbbfd6028afba5b984f
atharv3005_MLOps-Pipeline-for-Model-Training-Deployment 637ea2baa8a3c57cd1a794ad4e6d8b6af7b7314f
Atharva-khetale_churn-mlops b835343e77ce9664a134ab14acf6940837d317d7
atheeswaran_Webinar2_DVC ee23276d794b47e81ef4eaff978aa41ad429c88e
Athuzhai18_otp-guard-pbl bd9eebf872ea271cbbb73514c3c0deeb19976679
atif-codeweb_water-potability-prediction 4c26d742ceebc45117aaf50a43cb6d93109f8938
AtifMazhar-01_Capstone-Project-MLOps-Text-Analysis 58095244df4505f2d060f0cc8150e0d0d3b5aabd
AtifMazhar-01_MLOPS-ML-Pipeline 708fc1ac14fec9e381f6d387280c60ca7e947018
aumghelani_Chicken-Disease-Classification a824f01fb4e6bbd78b37531df6fd92b87e374894
AurelienCallens_pytorch-mflow-dvc 95c6345c013c3b84c444bfab220664258bfec768
avakash145_chtemp1 6f4fd6b4587509c8e734b85696ff2d55e3ec5d11
avdhutde_heart-disease-risk-prediction e183cb26f881fcc7918480f8d8f8a0cace5172cc
Avicci-b_Insurance-risk-analytics 65027291a1545866ffb27edea406e382f764192f
aviputri_mle-mlops-project 92da8ef3417317d621c34b7edb742266031d5864
avocado258_fashion-ann-pipeline 7d32cf1a1ea754e134bde17e3d79565accd28fea
AxelNoun_kinoscope db8ceac082fe14dfd4ca4f6aff824aebde2f7858
AyaMYousef_-LLM-RAG-Arabic-Legal-Document-Q-A 9880727e4ff92af0e4837d34ad7c2defc1ed59d1
Ayan-Sheikh8080_fashion-ann-pipeline dbad147bbc809f2d34af1209ec6d5cf9757d01e7
ayasy-el_FedCAN-IDS de4917c8e58a101f25a5b39080ae68de33969d98
ayesha-71131_Appliances-Energy-Prediction 6d75415e7b47c9bee419f3f0125dab1c7b38d423
ayindemalik_MLOps-Customer-Churn-Pipeline 3ca08a1b4b8511e2916327ec45cab766a16da1ad
AymericPalaric_simplex-warmstart fd9191e6fe78749ad6a845835ea0f2e144dccd28
ayorick23_telco-churn-mlops 7180dd6064710a0fd093bbd21d505e3458f566f3
ayush190511_Coccidiosis-chicken-disease-classification 0ca4cd6b6b1c283611c5c1114b54a5631024e4fa
ayushchaudharyx777-cmyk_churn-prediction 514ba0de690a13d8317561cad04bc9054fb322ac
ayushchaudharyx777-cmyk_predictive-maintenance d4503c86f148b3715c37f40e1df538b6ae29ea24
Ayushpatel2026_cnn-malaria 4ed260b8cccdd4eed2f075690194bd21de5c23a2
Az-main_Q-learning-MLSD-Project 9f69ee5eddc126938c22fc59205ad07c3ed94d76
Az-main_Q-learning-MLSD-Project-Feast 765ccafd90ee137f6a1ff00c32e733accfceb4bb
Azammmat_house-prices-mlops 9f2d7caf25c11b021045924b9ba614cc56cca301
Azazel0203_ocr_captcha aaf550f1a1dfcfa383dacb49d2e07052503db7af
Azhar-Developer_Kidney-Disease-Classification-Deep-Learning-Project 365e633379a5b57cca9de444ebc189a1f9bf8cbb
azizgueye47_Mlops d75241482876e67f05b4103a2208d0cdb775ccd2
b-lum_dvc-pipeline-tutorial 31ffb97054a241b15dd9b92be65678cfb135fca6
badawyengineer_MLOps_community 4162b37bdfcf01d171b6367e73ee55f9be5fba4b
BadrinathanTV_End-To-End-Disease-Classification-Using-MLflow fb50f2f29d05524d473a951ee70884c1df78004b
balagaraghuram1_uae_realestate_ml_model 8b344873b02d868398311da31ad790a68ab95d25
balaramsahu8-ops_dvc_exp_tracking_dvc_pipeline c8d113261ec95de50745967d89964bfbc657b08c
balaramsahu8-ops_ML_PIPELINE_USING_DVC b47677ded99e5e7bdbec2a90014148aaf286e538
BalaXZZ_BreedclassiferModel1 121fafcf0856f38f4c7328395345546c2f8d5322
Banshee099_CC_Fraud 4cecd5528356ca04d1471961bad045c4b6cf0c65
BapunSuna_Movie-Sentiment-Classification 99496a0a72c0f570147bfd089b5ce1c295ecd425
Basant2206_Fraud-Transaction-Detection ad5ed5073df7cd752dd4b551d5d6cf27f940c3b1
BasilReda_MLOPS-Image-Classification-CIFAR10 527106eacbc2c1a929790f6353d7248ba8ea5493
BasmaBalam_Arabic-Legal-Document-QA 39de252a9d3041ee14e1a1c2d92d83fa35dda681
basyalavishek_ML-Pipeline-using-DVC-and-AWS-S3 0f3829549439f3325075c1009beb8be2c9983ff5
batuhne_argus 63c8f6127402d9ef4eb3b78320fd16a63048aff3
beamaia_ndb_ufes_data_organizer 3b78cd2d71fdb1b22e57c5e9cc5a2bcc89e71313
BeetlejuiceXD_MLOPS-P03 5cbdad2d427b00e6ac98179af028f1788e4c6ff5
belhadjaissa07-droid_Chicken-disease-classification-project 53034607b406e22560f97f493c53c6b78562afec
bennwei_MLOps-chicken-disease-classifier 9f421ed2a92b6dae84d3c81aeaaa1b149be70c1c
Benoth08_may26_mlops_meteo 141e36ed368f5f70d606c476e058e84455a3ad76
Bersserker_ml-pipeline-automation 21c2937e7b399efb38c56679b42ce8995177cbaa
Bersserker_teplayakov_an_mlops_project 59a82e67999d214d21d902b485643eda2272af67
Beviale_DENCAD e2becdbb765ec9bc9010092c6e976c4255e23dae
Beviale_FlightOnTime d440114650aa6ddfe5926d777d6853f28c2f6796
bhabanisipu_Mlops_complete_Ml_pipelines 0e1e08add9ab2015236d3bb8974fec268396eff6
BHAGATBHAGYASHREE_ScamShieldAI 3ff9e262718eaca2403941d4a2a3b25753709c35
BhanuPartapSinghRana_ModelFlow-End-to-End-MLOps-Pipeline 0cb373c276425f95e9bad6525f6454258a9598e1
bharath2468_Skin-Disease-Classification 998debaf2c250c1fbc4032d6eb8933be3e37ad30
BharathsimhaReddyAthuru_ML-Complete-Pipeline 27e02d8520749cfb081113beb45edf102f9a7917
BharathVasanth12_loan_prediction 6d80effb360a1db16705d12c2ef07e1fb62b4cc0
bhargavikunduru8387-star_Neural_Network e9860cf9f1ef1740d8d56ddf05776d5ff0ccb7a1
BhargaviVyshnavi20_Swiggy-Delivery-Time-Prediction ce3c58792fcf12d804fb741810f7baa130af618e
bhaskaravamsee_mlpipeline f0e3a080887625d083accd6275d295d8ce07cd6f
bhattacharyaprafullit_MLOPS-Complete-ML-Pipeline 2473b3773211ddc7388c5b7ab28ccc0b939bc180
bhawneshpal_complete-ML-pipeline 565dc0f2847e2e91b58a7c8f158b51a7d0247002
Bhoomika-gp_Chicken-Disease-Classification.Project d40610191f273f722144a781040c97b8c42784fe
bhumiC-107_EstateML 6b8cde026cb5c04c79cbb6fe7d0c73dc5b8c5474
BhushanD01_Food-Delivery-ETA-Prediction-MLOps-Pipeline 706c65b6c8ff69c013bb948bb43e56d6e22e04a3
biddy1618_udacity-mldevops-3-project-mlmodel-fastapi-heroku ef1ac5678e350af49d675f9626f2966fc5562f49
BigDataIA-Fall-26-Team-1_lantern 579c67ce8c7c335bc0418619cf9817d0f22b3351
BigDataIA-Fall-26-Team-2_DAMG-7245-Project-Lantern-Team-2 d4c19247ecd2281e7ea5e7c7ef2e03e914c00e0f
bijuthottathil_fde-medtriage-agentops cba3f2188a14a52c95b94b3f10ac52a6aed5d954
bikram8_Chicken-Disease-Classification 639014a57178e8b94fc58cc5f7a9c0aceaff94b2
Bilal-Shabbir_sentiment-analysis-mlops-platform f7c892d6cbd8ba46205c0e74a23e015b6a4438ab
billyfc_dsc190-tools-assignment07 cedecca2f7272f547af6c960ccd2b81b3df6f531
bissamiftikhar_fashion-ann-pipeline b2707928f28d597adb662443bdd6d95c0e5b5bcd
bittush8789_-MLOps-DvC-mlflow 247cd020e88840d9b85c506eb03cd6387c80212d
bittush8789_end-to-end-mlops-pipeline-dvc-mlflow 0936faa2c3b8b3cfd16de0cf90e7780770fe0ba1
bkget_AdTech-Creative-Performance-Prediction 5a3907e09ad953665e7ab404ddd42160a42f4a7d
BoomingMind_ml-lifecycle-engine fe0175ca70894dde277389fba78cb1dab5238d35
borc23_RTWC 0c23dff6eb189613937f3cca31b964c28bac2e0f
BoutainaELYAZIJI_Kidney-Disease-Classification f7f1384b1bf0d8c5a82111090404ddc1f7ba86ab
braselog_researchAssistant 6e1e60a1d7db9c462dfb2c37f00d76a38e2bbe21
Brevolg_CarPriceMLService 8a4793525b8462a5ea110f58f3179155509843b7
BryanRomoG_proyecto2-dataset-quality-gate 86db44d091cd2eb95c7e8cc854058c67c5ff56fb
Brycenvn_DVC_course bf83936e82a78f9712979df4b1d1d9a60b76ef14
bsimunovic_American-Sign-Language-Detection-using-Deep-Learning 864c07b2087cb3c4fc0123efb0f17b7f166a4e9f
btjones-me_equidistant-ml 1c749b2c87ab4a23089dd79056efc47118195d81
c17hawke_AIOps-project-DVC-NLP-usecase 86f6153771bcb4285356a5202de0691f722ada7f
cabrera-blanca_MineriaDatos 672d8389584cd7792539f1d48ad5efe0ebbc62ef
caeciliaahen_fmnist-cnn-tracking 3b1530c0202c58140087154937d479f92597d205
caiorj2004_mlops-churn-project a6ac2d3457242cc0ce6165dcba9d30a890862e8e
calkit_example-notebook-pipeline b94ce5838497ccfd6b3980afc201638909c095fb
calkit_example-overleaf 0d1d2aade46f6abc0de2435b1bd018a48a1c6450
Cameron-Lyons_eia-predictor 54d01510ff5a0ace037b3118b5416695c5c38f1d
campusx-official_yt-comment-sentiment-analysis 2f1448fa70b2d72c5e41068cbeb216f66ddb4e5a
carlos-osorio_xm-energy-mlops 6b2e52caaab274af84e65975d11b69c4266b71c9
Cartelis_mlops-personal d4f21c57161c38e061e26e8171ef854d0e9e92ad
casablanque-code_mlops-mini-lab 77a7659ca4d473d8d6e9babbf2d62ab1d40a9ce8
casperdcl_covid-19-box d536969a8a08b95723dd3cab79b950e56f48d9f6
CauaGraff_ecommerce-recommendation-system 9bdb346c91453524e8292a558f3df0a38e9a0981
ccao-data_model-res-avm feec9b79229e5ea9cfcbe042184855c2e047ae14
ccao-data_model-sales-val 2a69391ab4ca969f07654cf09e772c391f146b08
cerenn25_End-to-End-Kidney-Disease-Deep-Learning-Classification-Project-MLflow-DVC-Deployment c7bd77e8419b8bfa077e4f604a7baa808dad22fa
certifiedUnc_dvc-example c9dbb3e2b499c708eff6626b5fe200e096f5108f
cgroll_energy-research 73b2a0fc7b380ce899e4ea08b472fbae2acaf344
cgroll_hackathon-power-system-planning cfd28ab717d3c4bb711a79e98a246ee8e48f3dd9
cgroll_mastr-power-capacities-germany ed6b116d48b598bcdd9a075806918f54b0d76f8b
cgroll_pecd-power-validity-DE f938fe939c4df2833608ce2237d495e57966b78a
chabdullah7_Health_Care_AI_ML_Pipeline 641a38935720dfaf6571d9b03e4f02f30231de4d
ChagA-wq_Chicken-Disease-Classification 7de743d9fafe13b58a7261fa54b839447e3caa07
Chaitanyarai899_Maintenance-Prediction-Via-MLOps 5c5fd5717e07254b46638315237e656aba3ac66f
chandanc5525_MLOPs_BootCamp 47e6ddef8f0ef3e85afdc564386da448c2a9abf1
charanpuppala05-hub_Fraud-Detection-MLOps 5d793465d3f642e683bd4849fc992375aba5a590
charusharma2006_DLOPS_Project 9b408c1a0fbbf7bf80db325944d52e93a4752746
chatterjeesaurabh_End-to-End-Machine-Learning-Pipeline-Project 976accd4e4095f6af43ce1cc61e3cf970574f761
chavansantosh_-chavansantosh-fraud-detection-mlops 268928115debe02737f7f869e802ce85697c8eb6
CherryWang77_ps-lab3-asr-robustness 129bc92f8c355416924447d7ca59c545da231748
Chick4dee_ML-SIEMv2 fe98c9d0c0ad7ba08747b8b8728f00b70e9eb7b2
chiendz11_iris-data-pipeline a841e356ffa8e2274584ed0d4ba0c1fc30175e8c
chirag3211_cinebandit 686b3e273ad2290a6e0a3e71ede90330155f2ce6
choudharygoutam100_CHICKEN-DISEASE-CLASSIFICATION 750be5027e341b58c9a76f94374e3c32ed14ead9
chrisjcc_ask-before-answer 6fe410be6f3888d78ac7a615da365f797cd7e8ec
ChristinaGoo_Kidney-Disease-Classification a40a55be411f88a92f92062bc328bc807970b4b5
Chunmunchoubey_ML-Pipeline ea807b48a156391f7227d8196452b35e20e4c5ba
chuvalniy_mlops-practices af0a4dfc52db3700b705b44fb85247b4b1af98f3
Cisco248_Customer-Churn-Prediction ef30a4245f49369c6971bfdc2a9852c5f8ddd3d1
cjdearaujo_KharviML d418f628ad144b4d284adbd7d795c217e65c7237
CLARIN-PL_LEPISZCZE 95c7119fd57bf1361d235096f62fabde64661d81
claudiapark_fiap-tech-challenge-fase-2 df7e5add37818260fa49cf19cbfe2c7e28649f9f
cltl_MultiClinNER-2026 6d0ad785d74e8fe15bbb43e912d3db2f0c603d2d
clumumba_diabets_predict 21dca79facb2da4b221f2bc0c2b58867c9e81505
clusterloggs_Scalable-MLOps-Pipeline-for-Credit-Risk-Prediction 270ea2116a611d8fe53385aa8e3dbf81f0e78961
Code-AldreySandre_MLOPS_PROJECT 62288eea2285ae07e8a414df93b5edf8259068cb
CODE-WITH-MANISH337_MLOPS-Complete-ML-Pipeline 9134b888c6ae24a596fb0bda7da21abd155af024
CodeBy-HP_Chest-Cancer-Classification 3e4853e891b3e6edb7e42ff94b4ed4f8f6fc941f
CodeBy-HP_Sentiment-Classification-Mlflow-DVC 2ecd1857191a2a0b4838f0dd77dcdd83cb727018
codeofduty3_lantern 0984a069e738d1896b8dde2687deae28572e51f2
coderay3000_YT-MLOPS-Complete--ML-Pipeline 5addb71fee6c194112bd5292715b1052bca716e6
CodewithAvijit_HealthTrack-AI-Predictive-Patient-Management a464ffae60e61adc1516d5617ab41fab75f42fca
CodeWithMunnaX_QueryMind- 52f3df01e9bc50c38fc484f9c084e1ad72f688f6
codewithzainn_ChestXpert a6733f87541a81e6c5924c94af8ebf41df614e4e
coloursinvision_idm-generative-system aed53bcf316565a973e7ba3508e6705a3427a999
colton-warren_student-academic-risk-prediction f5eefca93d5e7cbbc91b6b7606ad70ed8faa5a47
coolmunzi_webapp_mlops dbb3dee196d1b32a74b29c248fc426a34f8c1529
CoreyLeath-code_Energy-Demand-Forecasting-DevMLOps 81df17dd61fa87f7f96c1a837ac77c87bb7117cb
COS40007-2026-Classrooms_DVC-ML-pipeline 0616e3d4143eae7ff5fddd2c938522aded009f8d
costa92_intent-mlops 88d966b97b6cb778ea03cb1922a56d2010c98526
cozydenis_CryptoProfitMaxxing 9212a56aee4b9137ee7126db456450892f74898e
Cprakhar_Capstone-project da2529ad31c244571d449008361be3270cd15205
cr21_DVC_NLP_Stackoverflow_Tag_Predictor f79e4cb28d5c2dbe6e46067fa01681ac2a5222da
cr21_DVC-pytorch-lightning-MLOps fdb991a2754c823ddaa14b5c8cf2dd96481dba5a
cram9030_Causal-Semantic-Navigation-for-Aviation 3bbc9723a313fb711f1da7bb751a00a518c6696f
Crosshairs532_End-to-End-ML-Pipeline-Spam-Classifier 606e949069e20bedfc5158139ef2bda281eeac1a
curiouscurrent_MLOPS-END-TO-END-ML-PIPELINE defe14832d06300c36618aa357027aa4aa931fc3
cyndilouwho-partbot_WIne-Quality-Prediction 2aba5e5ad19c15348f4600ee1c76959f12b0365b
D-Arslan_terraops 32da1f474a45546b50bc783c84a0dc1270479a11
dahshury_Kidney-Disease-Classification-DL-Project af11b2d6422600cd61a26ace0eecd0a70d62e0a1
Dakshhhhh-ops_Mlops-completeML-pipeline 324091e3b6820765299c16a9adf0cea862b64336
DakshRathi_Comment-Sentiment-Analysis 44db0bd7cb7affe4eec4e1c01e1a06d9086bf616
dakshvanshaj_flights-price-prediction-mlops 5f521871e596a1d239c9b777847571d3f3673bf8
damodar-d_End-to-End-MLops-Pipeline 4ee5df8c550f0501efe670075daecf205e61bd01
Dan-njuguna_weather_prediction 6f1b73e1441485d465902a06353b994a962f9af6
danhenriquex_DVC-Pipeline 24474f07ea5af4cf368d345f1dce27adde49ddc5
DanielMartinezEs_tog_price_predictor 372167711f964297b0c1239abaa5fb1533a1e72e
Daniil-Solo_MLOPS 91677e72b016e74420ff15833cc297318db07c7a
danwil245_DVC-ML-PIPELINE 9a4922f9f0e25b3f74b2cfd9fe1a33c633a31a86
DarkFoot101_Brain-Tumor-Analysis-MLOps 9b642873908cd0bc3371177d51f673a1b97165be
daryoush-safe_mlops-training-area 051020c2049534da6487e07d39d6de74c5d475b5
DashAISoftware_DashAI e4f0d7b1347d1a62f7a6d5c7897c45a68154f96b
data-pioneer_MLops-Chest-Disease-Classification-from-Chest-CT-Scan-Image- fa25685f6dc40a1e32d54daf9a90adeafea8d96d
Data-Policy-and-Innovation-Centre_janasunani 832380651e85f8b31b8fde4e268287c328229f62
DataForgeOpenAIHub_mlops-credit-card-fraud-detection-end-to-end 2c5b999d50e5447656fba428644da7625d7f45e5
DataNoman_ML-System-Design-with-DVC 7deee6ebb4f3f4ca3a1912b808d9b25a922f28ae
datatronche_dvc-mini-pipeline 0aa30531be51b9c77f3af42df29c69c75e5a39ba
DataWithPdeep_End_End_ML_Mlop-Pipeline d9fd32ed911fb76ee5a9bd6eb60855247fff4d78
DavidAlexanderMoe_Kidney-Tumor-Detection-End-To-End e0ba571154511e87d9debdae09d802e0c498efaf
davidbrinez30_defiende-el-servidor-unsw-nb15 3c74209cabd67bae9ed810432c2f8c85e0d7efa6
davidedm26_LegalAIze bca725da0f5dc6495f7a3f160069ae019c044892
daya-alexandra_nyc-taxi-demand-mlops f139ce0c1f025fb3eb16e74b65e32ad7dbc22f20
deborajustiniano_customer-churn-entrega1 d2b4d983d4b0df2c78d1982bccb3dc912e00b213
declanmmmm_TestActionTrigger dd6dbc4df0311ff198a8194378ea773ac9242d8d
Deepandar_Geo-Aware-MRO-Decision-Intelligence-System 633a3eb5dccbcc88c503495c90fdf17be1c9882e
Deepuhemant_DVC_AWSS3_Complete_ML_Pipeline 9a94ea92e0b1d0665f6c714f04641ffd6cde3d8d
Deltares_Ribasim 6807c0917f789ba20f7a4ccf338cb909971fa598
Deltares_Wflow.jl f2b3e84ec715ae825b93f23bd6fc81f2c549f62d
demetrioprotasov_mle-pr-final 13f7217bec7e19967fdf9f31f7d080426cf6491a
DenilsonPaco98_Machine_learning_Docker_Fiap 8e7c969947e9d2ee6dcbeb77e53622978be4fe1e
DenisBaliuckij_langembed 5ac676396a036d2984a84223abf93af9e2438b78
dennisdang5_aps-failure-prediction fcf0d356109edeeef7d1bfba69702ee24d1fd7b2
dev-SR_mlops-proj-temp d13d127e4d0e5aee2f30265f6fefad90a201eba7
devahmedhesham-ML_egypt-law-RAG b76e00f035c8671984b4ae21a3a65139f0d3a018
devesh12318759singh_MLOps-ML-pipeline 33dcc5d7c5418c2bf949f6f3f28190ddecf09066
devreddy1015_ayto_be-next 16b8d334b5fcf2be271f3c15716365d49abe3f5a
devworks780_final_project e0382eb1144d835090f557fe0220f1fd29045abc
dgmans21_DriveLoop 781acba2af02a7c49e31c324bd7f96b2350c3b45
dhanushpavann_Compelte-ML-PipeLine 6e2a341a79db48237a5ba7dc54a2ef282e7d37fe
dharavathubhanu_YT-MLOPS-Complete-ML-Pipeline 458948d4247784a7d45ca6685da005c5ea6baee3
dharmiksoni1008_sentinel-fraud-detection ef130f6ab0369a036a73347860bc89a74c3ed5fa
dhavalantala_complete_pipeline_with_DVC_and_AWS 54c70a10fb0aece5a1641e7402d97bb5de77017f
DHEEKSHIT11_skinSort 83a8689a53f6eebbd0fe3ad0164db699162493f5
dhmc23csaiml_student-performance-mlops c3d29c923e3ccd6a6709adf419e13ce9bc000a58
dhruvk2002_chicken-disease-classification 953944673b3014ea4a96b0ea6a4a28fe64f1b848
dhruvXcode247_Complete-ML-Pipeline 7f7bde8cd95e3b7882a652534b929f1725080317
dibyendubiswas1998_Document-Tagging e4b781f43a4758136271fd8d4d223269391c28dc
dibyendubiswas1998_Insurance-Premium-Prediction 17f4135b10b72b547b2550163b3e4037a20318cc
dibyendubiswas1998_Kidney-Disease-Classification 55824dd46f6dbadda4d3ab7d3387af2d07dcc07b
Diegodepab_EdgeCardio-LoRA 337e664020e5791b298977439bb2aff9720c8cd5
DiegoLinares11_Actividad-8-MLOPS-DVC 1626a581b279f40bfbd2b97389506bf4314f6d96
dileep-cognine_paysafe-fraud ba3486fad06e77ff6abec190560b1b5649297b43
Dilraj07_MLPOS 0723de03d0924ddb99fcf8a9b27409b6d029e3e2
dimeneman_Complete_ml_pipeline 55cf860db7840c473bae52da65faacf6dff11c63
DimitrisReppas_End-to-end-wine_quality_prediction 63a3a80cc9e8d6d88a5fa4a6ac743947cf2dc568
Dinesh-Kumar-Verma_Bike_Sharing_Demand_Prediction a5f9c6c841be82663e8a1cff49149786a0e2bce2
Divya-Bag22_MLOPs-ML-Pipeline-DVC-AWS f736aec7225c79701fb770d9f66cc3bc522ab94a
divya-m984_EngageVR 926a9a3b42e39d7044c968e777e694d6272d84a2
divya-m984_Oceanographic-Coral-reefs-preservation-and-prediction 24bd3f80498b883a300d16cc79a46e820163cf85
diyajaneelizabeth_DVC-ML-Pipeline-Boston 4f96f4406cf4db7bff19deccf79e6cffe3ec9929
DiyaSNS_MLOps_Pipeline b2b47a5da39b6bad6169f112fd9f9ac38c21aaf0
Donatus-Victor_ML-Pipeline-with-DVC 7b85d5082c1e88481bc00cedb95deb58a2f5202c
Donatus-Victor_YoutubeSentimentAnalysis 0056ce162bfe2d3ef6827f197a8e2879ce29ea30
doshik722_MLOps_dz5 d61502a55a1463e2b7fd3194aefd866713f9972a
dpawani1_events-dvc-pipeline 71246589d006129085a1b06320c8b791846a1693
drvinceknight_hphp a25af3a61885203d749c27c9dfe3e756ee55a5a6
dsachin727_MLOPS-Day5-Complete-ML_Pipeline 86bbac153cdcb0a76e3676ef0fd5cbc6b11da5d4
dubrovin-sudo_house-prediction 3cc4ef5362eae4683f1271f17ae2f15855ba492f
DurgaPrasad-237_ml_pipeline_with_dvc c566095ce0eee8fdd057bdc735a4e1491ec480d9
dusvanth_customer-churn-mlops 7dbc6ffeb876a5a5c0867dc39a0aa927a8f3e37b
dusvanth_mlops 6a5c455cbf120dffc240791f8590e26f56357c4e
duyilemi_news-summarizer 968286ad6738f7c7692957e66124d552185a40ee
dvinix_supportiq 0883c1a62dd7aadea64a5c7f4aa4448488a696af
dvs1251_mlops3 4ceaaf7e2393dc035a90bc4aba2cdb79e9a80887
Dylan-DevData_mlops-dvc-pipeline cf1852e2d93377de0c35c33c5548026d20b0cc2d
DylanBerry1_dvc-pipeline 0dda121a7e5a0411e1d9bb92f898e491e8a608a5
dzhang32_spacetitanic e04bee280a65efef8b35911769d1eefa945411e9
earthtoolsmaker_pyro-dataset 5e0a507fc755d5a458d4f43323b64ef077e36dc0
ebi-shirinbegi_wav2vec-precision-stability c5abb675d0199aebc4539200d3d6828c820d846b
ebramrafat653-wq_california_housing_full_project 9b5ca154f4d75c7ff18162b0a15c52be1b32bf62
EchoVerge-Labs_Model-Training-Pipeline ed9bd5a145212fb0d2009d9495573e5c9e0d6912
Edamone32_p4-mlops f4c21d8b7c8dadab200842fb7e17ba743565f8b4
edukaiser_medical-triage-mlops 1cfe225ba15df39da99456db33f4627c3ca96b2b
edvvardheron_banana-ripeness-predictor 8a4e6d58d26550c4eb1574cbe564ce710a336e36
efralmeida_tc2-e-commerce 6f123a4a37cf83420bef1d535a4168ac73c4db7c
egliette_dataset_model_versioning 9f61bd4c003147f21824e56598a4bf2dac1ead54
EgorMa1tsev_bikeflow-mlops d294b9a21fd2e3beb3136d7cb14701faf0862895
ehullander_VARStockPrice 90c555a56a56f0cd9179c890a95dfe882727cd51
ejhusom_d2m 5a49073d4ff4d8ff73e75a642de4a71fe9b37a85
EmadRafique_fashion-ann-pipeline dd2b40af9506624568298ecab0e4a4ae95fb9a4b
emamjurel_ds4491_household_power_ml_project 858abaaec0c8573479f91874b4cb15b64061e1f1
emelineroblot_jedha-final-projet-dslead 753335656f7e501c8ce05cead5f43441fe4c6b5d
Emgam_roadvision-project c2fc4e1996ad76837494201a9842003c0b300ed8
enaha76_mlops-m2 0d1378f119e42e5d182bc6f63d233c5cd03b0890
ENNOUAMANE_dvc-practice 449d4e479c3ca6325921a5982d16aca971f2556b
entbappy_End-to-End-Chest-Cancer-Classification-using-MLflow-DVC 2dbd4b07f6ee9d61705048f6d1a633b63356ca31
er-nishi_loan-approval-mlops a1e789bf155c421845d264e43cd2b98e61deb76f
er-nishi_MLOps-MT c617f209acea602803a6671c1bc08b2a424e2538
eradithya958_mlops-predictive-maintenance 02bce239e719ec41d33b03afda94d746cd28f60d
ErAmitKumarBehera-AKB_VisionGuard-AI 4d58caf9fcc68ba8180a6e9d8abbe5eef0725b93
erc-newsuse_newsuse-study-algorithms 5cffd6f9fddf61579eb6fb70f4e256d6a89acaa9
ErwanAce_TweetClassifier 10bb6a531919804fb4bee87a0ec77c4acf6e0611
eshamaryam1_cooked-ml-collab e6f69b9647ac43c7b65859092dfa95e3502b2b37
EsmailEbrahim_dvc-demo 3b81c461f64822f1b376bbf555fe96c786178929
eso32_ai_system_implementation_project a7a170c990cedcfceb07a46ecc6de644af6c672a
estkayon_Bangladesh-Electricity-Demand-Forecasting-MLOps 283c12f792409c9fb078d20ddac96c3fdc0d7e02
estkayon_Complete-ML-Pipeline 5952bf2d2dbcd3f86b0b71bfe753e63ab5e0be09
estkayon_MLOps-Capstone-Project cef1c4fffda56183d2dc42e17ec2e28460c86c4f
ethanvillalovoz_sentisync f81f2d6e397edc05101a7fbb7669b41253a80709
ETHRoboticsClub_HRI-movement-decoder 60f8724c598a15bbd183867511220bde7ba27b77
ethyne2666_kidney-Disease-Classification-MLflow-DVC 5aa55e48a16561a8f6f8afa48faed20546168938
evgenytsydenov_ieee118_power_flow_data 7c591fc3bb940b7dbf588c7f71b6e63e94d8307a
Exscientia_abodybuilder3 18e4058015a39c5405c08a0d5629cf302627b253
extremecoder-rgb_End-to-End-ML-Pipeline 1c7538586be7ab22602bcffb9e4257bfe585fa56
extremecoder-rgb_Sentiment-Analysis-End-to-End-data-pipeline 730266fdf0bbd845b32f3d9f5f9e77c077472e2a
eyachalbi1_mlops-portfolio e70242f417b81f16a9472aef5ba89cfca01bb0f6
Eymeee_amr-mlops-pipeline 9d2e274e16793bc7999ed3d69bdcd191e4fd3d35
Ezzaldin97_Batch-Serving-ML-Pipeline 9640c723401ee2d53960b32f9fc325b698dbe069
Ezzaldin97_dvc-mlops-workflow 0ba035ae44a74618de21f1bf23bcd8d9a4513768
fabii2607_medical-triage-mlops 20dd4e3df39831998675459c8de3ff2837b1be1f
fabiopolli_pos-ml-eng-tech-challenge-fase-02 ad3db4795367d0734c6267601e259d3f855025a5
fabriciobarili_tese-pipeline 27a585cbcbe915497c75879f6279a6244c602744
Fadi-AICH_cyberguard-mlops be7fe7daa807ef10e2ef599f5ee6bbebad25a341
fadyanis037-max_YouTube-Comments-Analysis 57cfec150d64cae2917fbad8a8fe67d466949560
faezeh-kianimoravej_cmos-sensor-dataops-pipeline 4152cc3c3e4cecec8e61b574ded75a23e0a2518c
fafagv_vehicledetection 2783290bbcfcb9a6b6b091d267baf6b340b1a6d5
Faheem-Ahmad911_EV-Predictions-System ca24eb554b7422e0e84b8b6e557e76feae4b05ac
FaiqImran123_Ml-Pipeline 4b4eff6f170b102f63667dc8c32b8e154ac394a5
faizann-23_fashion-ann-pipeline bea93d1573a160a23b9ebba32fb87ef16c2da033
falitianaandriamaherycarles-max_projet-immobilier d9a7177d8aa018f478b2de234e1006d336746027
farhan-hash404_Kidney-Disease-Classification c9ca17344594ab230ab487f8e580455e383a9258
faridkhan5_Chest-Cancer-Classification-using-MLflow-DVC 8187b6b02ab9829e621aae5aa927d8c102233f3f
faridmamadou_tp-dvc-cml b004fdbf73205006bc58466061272331e9ff19cd
Faryal-Zahra_23L-2551-MLOPS-A2- 54cff9cedb1564d00b2e508164b944e17cf2c97e
FarzaadShojaei_Industrial_Anomaly_Detection b491de187d57ae7bf9ae3131dc3fb4b62d1cfcb3
farzeen-05_spam-classifier 552ff0d85a9d430eff3e911e53d55c5bf5030f25
FatimaHabib191_fashion-ann-pipeline 165385e60ebdd39ffc79113efd5d78a335cc6e5b
Fazel94_dvc-newsgroups-demo 2436ed8d0a3daa96df2086ae81a88f6ba2429ede
FEBEN-G_End-to-End-Insurance-Risk-Analytics-Predictive-Modeling 9594d7257e1b90677769c0cfa4ba715d56db10f0
felimonj958-droid_adult-census-mlops 21280a2087b54267771de0c33a032dafb6525c73
felimonj958-droid_canonical-reasoning-pipeline a250d092341090ef9a25aeb7eb1336cf88457ea8
Fenitriniaina03_Pipeline_ML 84b19a809dfca881a8c999ea957b12d042dfbe40
fernando-marconi_olist-delivery-prediction-mlops 6439fea1fbf3c3fa1152fd8b8289a0f187ce4a5c
filippopellizzari_dvc-template abbe1c7ba5d9d03c11f40f6230f38206cdcffa64
finloop_usad-torchlightning 4aba4ed1b202e6320cce4a6fd5528cd415f9e255
Fisseha-Estifanos_Rossmann-pharmaceuticals 9e6f53ed21bd5a29ae61365cb6afffc936dc9d0b
Fitrim1411_churn-mlops f9d34d473269eaf73bcdef09e176b52c16a57717
fitsblb_ML_Pipeline 2cd2d280d168b04a8fe3429984a575be2c870b6e
flyingpinguu_model_monitoring 1ddf9ac0c24fd3aa437750a35c3cda995ae21a6d
ForgedEmir_neuro-spark 5c2f8af4275ae11206d85be4b9e37f9dbfc6fcde
fork123aniket_End-to-End-Node-and-Graph-Classification-and-Explanation-App 20c4cace07bcf3bc31044d7153fe0d47eccaeee6
fosetorico_tomato_disease_classification cf395502045723979f4caa1bc1e5872ba7e57b0c
FraidoonOmarzai_End-To-End-Chicken-Disease-Project 2d92ef67dc5ea6c361259b65553e425cacb186d7
FraidoonOmarzai_end-to-end-liver-project 5ddba406b52b75c2aefeb9c659467efac39826d8
FraidoonOmarzai_RSNA-Pneumonia-Detection 45a5a8e13cbbc6580cf80cc33c9fbaa755e36bb7
FrancKINANI_LFM-Lean-Startup bfdaf0282fbb8d93fdf41bcd304025081eee91d4
FrancKINANI_mlops-superstore f05a1268e0afd2209101bd451f794a70eee9eff8
FrienDotJava_anime-recommendation-app 5e17898ca7259f35f0633640486f5e3a01a7459b
FrienDotJava_bpjs-hospital-readmission 2687bf404178a082c69e853fddc21d275d21c5d3
FrienDotJava_income-prediction afee7be6bad902de88ca8cee65f84656a92a706c
fromerom1_microproyecto-pds-grupo23 2c0c4b4693b2879c41ff34a2eed305919a423791
Frostburn2332_diamond-price-predictor 4619e29ad8d02aebfe608a9379a7cd69dc323c77
fsstilerr_pmldl-assignment1-deployment ac732a5b6a803db62f5ede928c39fad28a1c1cc6
gabrielp-data_Aula 01c837cdd93886fea3451811593c77bd94c5ea14
gabrielr0103_datacorp-dataops-taller-practico-ENDO- b812224ffc348dea663b1f007db7170cb216fd84
Gagan-poojari_sentiment-mlops fb9aea478fecf4f61ded329dac8bcd5282682183
gamingrex039_Kidney-Disease-Classification 2666c7f3cf3fd1ae8778074ec68a37692ae99843
Ganesh2024_ML_Pipeline 4c9bc339b24da523aab2dbadffd628e53f0623d6
Gannina-SriMadhav_Fake-Review-Detection-System b16e7fd06877314f3c8577e88938268c802f81a3
GannojiSathvik_hospital_mldevops f9e1429c92bcf07923ddffaab252249d03ac97c7
GanYihWee_MLOps 6142fa09539c127a6459b84c39abc5fbf234a0ba
gappy401_quant-risk-mlops a89cfa6c6a720ab98c2651689c43620741eea2be
garyMamaniCortez_churn_proyect fa7c04a030365090ff8b04c1e393a8086c4e08b6
gauravk09_calgary-water-mains fea9097c360939c292a7389862b475fd1f308b5d
GauravPahwa2021_Chicken_Disease_Prediction 564d8532450169c0a0863a481e3c8217417025af
GauravPahwa2021_Kidney_Disease_Prediction 45e858584db10ef64757819e918a8b4b9defdb36
GAURAVSHARMALINUX_cats-vs-dogs-mlops e64bf496fc29b8c64bc0b582f3a37b41ccd17774
gayatriityagi1_loan-approval-mlops 1b8aadb917ebf88695262961850a946d9561c199
gelerum_primary-vs-secondary d89e420ba3f00dd3312ef6eea539a95efdfbaccb
gianfrancodemarco_plate-recognition fe5ff7a488cb6643764d29872b2cd9c52eaa881e
giangkh1908_Finetune_Clef e4a122c5f6a6ba9686a7ac56540f2d4ffe4356e6
Gireesh-Kumar-Gowd_YouTube-Viewer-Sentiment-Analysis-End-to-End-MLOps-Pipeline 17fd86f2c928810832e386ca498fa1a6e2740b2c
gmiraat-lgtm_image-classification-dvc 77156d343ef7e564039022c17c0756562f6ada68
gmiraat-lgtm_stylestore-recops 60b6345d96ba5dfdf8bb8f6c33b4cd29b2edd6f2
godchild77_Fraud_Detection_ML_Pipeline 6a4ce987b552adaf99a77dd091f9d85e9435f890
GogulAananth30_mlops-exp1 49cfbbbfa5ab55a7a3bb8b54e55066ece6b32a7e
gohiljay581-cmd_Complete-ML-Pipeline c51e51868cf617367a2a7b3e1f9a310878cf2c96
gordonsung777_titanic_mlops_project ba9fa72120c58f6ce4dfce0e38402f3823396473
GorelikovMatvey_mle-dvc efc2ccb5ee1645edd0727b1c5f01c8736ef1bd60
govardhanvembadi_CustomerChurn cf1b1d83d17cf2e5e963c7ea007e7fd3d7b06c4c
gowtham12591_dvc_example d74f4e61da1eeacdd47b2d6d3873bf10f4a73d3f
Gowthaman220_House-Price-Prediction-System 7e6cd7ae3e804d035858b1d227721e367b55f06b
Grace-Hephzibah_discovering-mlops 626826b979712f000eb5413998b468f1a159f289
GreenDIGIT-project_m3l2 a74a456ab2bcb79c3ee261001764570eca904e32
greenwolf-nsk_yandex-cup-2022-recsys 07dcb27ebaa304f2beb91e908acd26e06cdfe5af
grgeosteve_industrial-vision-mlops 752d219e56007e78380641221df87026c091f74d
GSNandakumar77_dvc-mlflow-diabetes-pipeline-dagshub 341441028d2febe9a69d80e2491052b3e905e784
guifzy_diffusion_detection 8578425100d71b6258944444916622ce3075476e
guillaumesaidani-coder_churn_saas dd41886ca7b867edb6b2ba16aed72349fab74ef2
guillesanper_ReactorGuard eb979241b390e21e6fc1c5eaa47fde9f79ba4070
gulshan29-kumar_MLOPS--spam-detection-with-the-help-of-dvc-and-aws-pipeline2 0f55b86e46f8d4656a78f8c6292e393e40f68026
H-yz2022_MLOps db7d058b79c3ce5b58085d73e03ba7820ff9ea3d
HabibKiz_frontlineguard cb382ccfa4241dd0f5e78a7b01b86b4f9bdb2519
Hadavand-s-Minions_rsna-cervical-spine d4182d49fa790d4b1b6eb7f780c755ebb1fa0b0f
Hafiz-Fast_fashion-ann-pipeline 3eac3a39855d5c0aef9a6f6b727cb49f23e8c14a
hakunamatata1997_E2E_ML_Churn 8f3f972caa79cc87226773ebbe7ea39e9d0cc90e
hamidmatiny_Vulcan 8ee19f9a955bb131aed87b7caf2d96927307ed2a
hammad-artisan_ml-pipeline-dvc 644b4e081109c21c9ad060acb4ba4c4e75346a0f
hammadulmustafa-albarvi_dvc_pipeline_yt_comment_analysis 32b65fc9aac6aeb94c02ba6327812a78f47fcb26
hamzajawad123_binance_crypto_volatility_predictor b0e27f70fc4c63e92c09dec2d4d8058d5708fad2
hanglider_KR_NoD 46db47e9f982730bd284b4e455a29300f12cdefc
HannahIgboke_Data-Version-Control fd155afde7ac777c818ca6a7a41ec2120b2b1372
Hanzala-12_data-provenance-dvc-pipeline 0b047c821cd2982b86b30b178ef0bf32fe62ac9e
Hanzala-12_financial-data-ingestion-pipeline e9c94193b77cc42cd1eb1ee51432ec163d65c799
Hanzala-Shadow_fashion-ann-pipeline f1e14df52f0274420cdae17927cb9b1dd990eb4a
hardikkaurani_Heart-Disease-Prediction 558f7255d60c22734bfec8eb303e72dc06260d3d
Hari-Sri-T_Assignment-4-CI f498db82bc53bbe0d9eba00fca15d510e56932ee
hari-vash_Mood-Detector 255122168e7002fa5460c233724d00bbcd1ecaf7
Harikrishnan200_customer-churn-prediction b86b41adaceb6ba2fac00549b4b23f5328809153
Harini744_Verillm e1cbd24044f87f4cce539612f805ae1095f610af
Harish875329_student-academic-outcome-mlops 077acf72edccd8cb728774156968b8940fb7646a
HarisMav7_MLPipeline-DVC-MLflow f91b37309ae11a9bc763d5e36489defbbac44484
harshavardhan1414_Mlops--complete-pipeline-ml 1790163c69dbb43e0558ba5fba4c9149dd0d3b5c
Harshit-patil56_Taxi-Demand-Prediction 54afbd1cb5822c574844c1c91e5b756af0295944
Harshith69_fraud-detection-mlops 4e11921ed45b1b10111d24bd693aecbf4a77befa
Harshitraiii2005_AutoML 70f275eed276e1afbaf6b8b202255e43b1f49e8d
HarshkuMaR18-code_Electricity-Load-Forecasting-using-MLOps-DVC 9f0183d19c2ccdd3ba26f61ad3bb3aae3fafb04a
HarshStats_End-to-End-Deep-Learning-Project-Chicken-Disease-Classification 22a1b5597a9961f9f0a78ea83d5d616e65a78ab0
HarshTomar1234_DeepGuard-MLOps-Pipeline ce9ee80f12dcb9e848e90fba3c0a4e6310dc80a4
HarshVerma1233_Tweet_Classifier a12f057d66a43f323ae74aab17d6951090d219ad
Has090_fashion-ann-pipeline 5af7e053f6ca6c2de73de3935d9153198d046c03
hasan-raza-01_Network-Security 0dcf083521bd2e33470a2c3391aa24fcfe8aa47f
hasansivri_end-to-end-mlops-pipeline-dvc-seaweedfs 2fab832c64300d34a10f98f3efe9d7f5fb3fdcf2
hasansivri_fraud-detection-dvc-pipeline a1be23a076dbdddfc0775663643a9304e65786fc
Hashir-Rauf_23l-2572-Mlops-ass2 fe0af63f34ac602fd5193c55a781f4f92c2be7a9
hasin67-alpha_MLOps-complete-ML-pipeline c7bb40dbd2a830fee9dbdf8efd505891510ffccf
Hasnazaheer_MLlab-ml-collab 74e4776f87200f74fcff2e42173130550935e43d
hassanimtiaz158_Deadpool-ml-collab 18e6bb9ec36a04d5ea6d64a67fa0dd15610ca191
hassanimtiaz158_End-To-End-ML-Pipeline-using-DVC-and-AWS-S3 518faddcfe032db2ca370a5751609bf3f6990f4f
Hassi34_aps-fault-detection 7fa16f61a6800f69d1b6f6d7dd4ce1f55cdc031e
Hassi34_brain-tumor-classification ddab3834e85a82a38b2bfd6b0fb1bd7096f1da73
Hassi34_COVID-19-chest-X-ray-image-classification 09d5a00229430175fa72627013296cc2cb77e202
Hassi34_dvc-project-template 8e4d93044bd9ee4fd98756e032a1c5d13e169c79
hazimmm_nyc-taxi-demand-mlops af1c98e0db065958e921ad30dfec2882ae116a85
Heathclifffs_tweet-suspect-detection e8e6bdc9d1ee6e8872349aeed7c02735c3ea0900
heba14101998_Algerian-Forest-Fire-Prediction 3c6c64df29c825de08d8e20b4efc16528eac7002
hebatoallah-yehya1111_legal-rag 551e63ea505b608e136354a9eefed3513182efd1
helioneto3108_mlp-market-recommender-system 59a252560658e6de4752a847837ef392e4dc58ce
hellmrf_kingsrace 4293cd00959721ccd73614f7a0d98fa0f040212b
HelloJahid_dvc-ml-pipeline 6b3e9ab9a1e7f09fc3a493cc23dc2d9b6976e270
hemangi2804_ML-pipeline-with-DVC b3bfd435fd130fb0cfb1487a87cc411a1b7b1c78
Here-Im-2109_Capstone-Project-MLOps-02 d4ec8157006745445da0005321de490aa813d86f
Here-Im-2109_MLOPS_Complete_ML_Pipeline_01 1c732ce6b313ac6e26c9978ed99e72151886cff4
Herman-Motcheyo_ML-pipeline-with-DVC-Dagshub-Mlflow 5166db508dc9d9c9ce6e661eea4a890675ba28dd
Herman-Motcheyo_ML-Project-with-Docker 1745cd7e65107cefe2aa0c3d8df306ecc78182d7
hernan0930_End-to-end_MLOps_platform 9ca64ff34286487776abe029d1f493d2a603ffb8
hey-sudip_complete-ml-pipeline 28daca1a5b0defecc530239010bd659b7307af2b
hey-sudip_MLOPS-complete-pipeline cf0f1ecf2830c8f19ed5aa39a716072bcb3823a0
Heycann_Ravdess-MLops-LightGBM-witth-onnxmltools 68b029a59a53a2affa07cfb94d793bed8320a235
HFooladi_lincs_processing 8f502d5c9f02d0ed8e2108f877ac37cd9d80417b
HGSChandeepa_visual-search-ml 42080b70a225fdfdc3ceb8a7195af5d8fa77cd02
Himank-Khatri_Coccidiosis-Classification 353956447630982f94de4d62c98ca8a041d72a41
himanshmunjal_ARS-Stack b83247f0fa7222ed75bd1445871d10dc727f0025
Himanshu-Verma-ds_demand-forecasting 9b0320aababaa2717ffdad78977bbb14cf4f1d90
Himanshu0518_Spam-detection-End-to-End-pipeline-MLOPS 22f97a9cdfb09a299c48d89c04ed224acc71ad62
HimanshuMesheram_Kidney-Disease-Classification-Deep-Learning-Project 8b789d1b38039ab24a34cfab88510f392c299f03
HimanshuRajput013_Kidney_disease_predication_using_CNN-and-VGG16-Architecture e7e03dc3c399e06396018193e440f320d4e3a2c3
himelds_kidney-tumor-identification-system a79aa90b916ed7071bec60fc98d0da5baaa0405b
HimmatMagar_cat-vs-dog-classifier 2a07115af903ce007ae26f369513771b40fc4b06
Hirujan-R_financial-forecasting-platform 7e01ac32874c78b2db418139814866fee34cfc2f
hisan-usman_Weather-Forecasting-with-MLOps-DVC-Airflow-and-MLFlow 2b437205dba1123107fe1b498ef23581d4141037
hossain-2002_Player-Performance-MLOps-Project 30fcf7e9453befca3c95d2ea4e5273abec1ef650
hossain-sanowar_Consignment-Product-Prediction 04f8fa2d9987c5a3524a8044b9f9e38192e2faba
hossain-sanowar_dvc d3a269e35137cdd609abdb214c02e03a89472b60
HP04Harsh_diabetes-mlops-pipeline 75f2182b0527023a668fc6c26ff5176e8038190e
Hridaya00_AI-Based-Fake-News-Detection 53f0ac3bf73887ac5aa8b4cba0ab1d0df8bf6192
Hridya04_Chicken-Disease-Classification-Project fb918c866c04bc3e1aa5f745abfef32c4a3de401
hrithik-sharma-25268023_ml-ops-pipeline 1de886cee6454fbf9b2ae571d385730eb627eb77
Hritik827_PowerOutage-Risk-Pipeline ee4e3cd445371c5483476931b7ae55e26b0513eb
htahmasbi_fair-data-learning f5978ea7e6383346f1fb8863b837e28800f669db
hudgelabs_udisc-score-mlops e1899a66bdedf5c8f07b46179397ffc91903b18d
hui811116_cellEst 72638328edba87a9cf6f510858ced7a163ca58a7
humbertosena_fiap-fase2-tech-challenge ba75c405e5b4fc7435dc7cda50ad11b64140ebda
Humeruzz_sentiment-service eb454226e072725599cabb7fc2d24c3b8bebc3ba
humoge7502_q-trust 8e47891245efb488ef6f83823b1cb74293451c20
hussnainali17_MlOPs-ML-DVC-PIPELINE-S3 d6d178da23ba72edab00997aebb9e7d38ccd6279
Hussnainaliresearcher_MLOPs-Production-Ready-Deep-Learning-Project da380bc1672ee4af9dfdee4e89027643a20d77dc
hustlrmayank_Chicken-Disease-Classification 647a8e1506663885844ec8d26d96a15295e5e63b
hydrangeas20_e2e-ml-pipeline 37995feb20712f08d8207116befb742780288acc
i-am-tushaar_MLOPS-Complete-ML-Pipeline 44b4c6f907d8332fb5ba31b39cc7aa8a3ed49b44
I-CHAITANYA_MLOps-complete-ML-Pipeline 48311ef013475578e9d1f189c23afe38828297c7
iaditya21_MLOPS_dvc_pipeline fc6e7dccf23940b31b164e421a8f61c856c797c3
iaindillingham_property-prices 0109c3b130afc7da367306c5430dcfff3e4e0c8e
IamGianluca_petfinder-pawpularity-score 955471a031ac14f7447f5ecf1b1a2423073f1bf4
IamGianluca_ranzcr-clip-catheter-line-classification d2911ccaf3d923aac9c6f36d5f435f1f0abe714b
iamprashantjain_swiggy-delivery-time-prediction-v1 2340dd09d28efb29160c65810092bf4e9f7d72b7
ibnkir_mle-project-sprint-1 d1d61769dc4b14260497919195f598c32c23a245
ibrahim-moeed2004_fashion-ann-pipeline 730f22b3e94ad39b2c00551dd66f184b6c8b64c0
Ibtiheel5_agrivision-ai dff46aaaafb898c867df82206305f18aa1ade477
icebeartellsnolies_furious-2-ml-collab c0e015b1dfcf4ad973111d4bffb2a3a9cdc223a3
icebreaker1234_Medical_software 41d42685368bf0c80b2518cd54311ddb27b58264
ICR-Computational-Imaging_RC4R 80d50fa6b6eb2064eda9f3864920275926aa2618
iidxDE_TokyoAccesibility 9a92d66b6993dcb606b7ba053349c8aedd16121e
IjazKakkodDS_insurance-claim-severity-xai-system 90acab7d84c21944343a7e20c46bcf456eb61e36
iKintosh_GaborNet 26c10d3fd4b2a82239c52bb60ca9659fb98456ac
Iliagap_PMLDL_A1 ef02afcccff1383defd2f4f47c39efdf1b52eaa5
IM-NOT-AI_fiap-ai-university-projects 0a8335ab78399dbdd9838b3cf6a50b09e7c7064a
im-shriram_DVC-Practical fef28aff70b8d0df1f3e60d8a37c598b999fa707
imbulana_sift e2ccc978c76bdda88fd5b6e63f9ebb5ff6a3f783
imehranasgari_ML_Pipeline_Simple_End_to_End a36719d6ffabd5d2dbe5a6c15fa993e0e1b00a18
imirghania_analog-time-reader cf4a5f1cd614ffc95f296c1aaf8186d6c368475d
iMohamedAslam_chicken_project 716b2f5f3a6b7e723dd7dfc25dffab95cae08c7b
Imran7324_MLOPS-Complete_ML_Pipeline c2988996c99b041b6f987712b63b05c08dcc814d
Inceptionfab_Blank-ml-collab 701426b42174f9483423ea64ef55f1b0b0b9a811
IndrayaniParande_Retail-Operations-Analytics 60b6eb5de2094cf175d93587cdbe28900d084131
indupriya03_TicketFlow-AI c0c47620f3870436fbc1ecd0c2f86670d1912f82
ines312692_MLOps-CallCenterAI 71c24f1aeb45a4f02d7bd393819bacda0bca7871
inf-0077_mlops-exemplo 5bb4bd7d3791d6c74978f2345efe8da0d16a3679
InjamamKarim_MLOps-Customer-Churn-Prediction- 881d8bf89fdb6ca9730f8d1a06c63be3f53af56e
InnoDataNiako_dit-bibliotheque-ml 043b55b96ffe789996d8f53dbde4df810705ad31
Invalid07_mlpiple-line 8ccf1e5eb51772db94919d8cbc868bd844f92e40
iPelo_mlops-pipeline 9200a81902d4dbd4f7eb5b7747edc328e1df134f
iprajwaal_Chicken-Disease 44542432a03a46f2aac54afb43751360b197cb89
Irfan-Ali-14_Wine_quality_Prediction_with_Deployement_ 714ef1d24a8362d0c514aa2e75c2a8dd75ea76c4
irjiwefiu_MLOPs-Capstone-Project f7308e374ab36a7e5d870f61a2e1a4708890cab9
ishanpeshkar_mlops_project b573ce2719df1ec0dd5838dc9c7430254fd463b1
ishhaaab_gnn-fraud-rings 8ffe434e00d0b9b7558b1465ac6608ca7a25592f
ismanish_mlops-fraud-detection 931e6c5b54682876f5a2bcb40d0f4861a37c81f0
Istiyak-Ishan_med-rec-mlsd 81b6fa532e1249027e1d7d81a7293355526b0fb3
iterative_example-get-started-azure-private-fixture f9f1c21ac3626d34099b9af55bc812a105df0109
iterative_example-get-started-gdrive-private-fixture b87f25efc80682a123ef2f10bf5b9b413c845f5d
iterative_example-get-started-ssh-private-fixture c76e88e5dab2f4f01e363c2713966d45fda7d807
iterative_example-pokemon-classifier 3ca943df5044af5342c45b8dcd597b9415333926
iterative_get-started-pipelines b3329aa3bf87c6dd89ed89c3586f25ca7f67cb89
iterative_magnetic-tiles-defect 41a057cf9b9a4a738087c8ad046b99c21f4faf17
iterative_metrics-demo 73c9ae14adb30c54c2b50605163dd1acd4594d6e
iterative_mixed-dvc-versions-fixture efae76be53f141da656022703da3713ecc6a3cab
iterative_monorepo-fixture-v1 78753276803cd01c94168dd3e306f3c7f4d7c766
iterative_monorepo-model-registry-fixture 99271bb653f6cc8663384703984291b3bb9d197e
iterative_VSCode-DVC-Workshop 8a23bcdce986170b53cbc868dfea375970d6d0d9
iterative_workshop-uncool-mlops a8514cf8e6ca0fe89fe93e60e08e7b3de2c0398b
itsinaam_dvc-pipeline c16cd3263ce875fa974c01d99a7100ef2efe3877
ivangolt_telegram_posts_parser 5bddba1536b1a18ee395c49baa2a96a83dabf9a6
IvanKaruzin_MLOps d8f00a3f66d1fe53a2957dcbf79563f2e2e85243
IzyumovMaxim_pmldl-assignment-1 75e06cbcaad7461cd5438996979527642394d618
izza314_MLOps e0fe124505e51bec0cd82f7923d8320796858a75
JA-Codex_MLOps-Assignment-2 6c4a1e5fa207a40da415fc754e1541692bbe9d89
Ja-yy_Chicken-Disease-Classification 1d78ba09ac5d328cf55549b68beb5af9a885fb15
JadFalaq_detection_dentaire_mlops 9fb9487b42017c3d008c8fbd4e532e4e03de5df2
jaggu1873_smart-laboratory-report-generator 1e255a6b6b1bfb9b9970470a0f745c5889007f1f
Jahnavipadmanabhuni_MLO_Disease_Prediction 61d23855a9e3de52080f85285ffdd446b50539d4
JaiEnfer_mlops-diabetes-pipeline 9c57a0a83dc0a37697508f0c5167e48184a389d2
JaiswalShivang_ml-pipeline-using-dvc 77dd6c6aa7b444bebed22280bde7fadff6872324
jaivanshchawla_GateKeeper c3a8264493999f0368fee0db8745f73b1b70b848
Jalelman_project-mlops 71d621df7b1e11a19428df03c7bac21a25188d37
Jami40_MLOPS_END_TO_END_PIPELINE_DVC_AWS_ML fdc66f3d39678b18c3b3c55668a7a2fcfd64901f
Janaymn_dvc-reproducible-ml-pipeline c46421dc0ba4431470334a5878e3f123b85b98e4
janreimuth_mle-mlops-project da4868caf969ece79083a4cf9b768e9dec9ee2ce
JasSaini101_2026__Val_Champs_Model 9a6cbdfe645cf41aa68645e916a8c2c41adc3e6f
jatin-12-2002_Chest-Disease-Classification-Final-Version 10ac8c5abbd26ee702b356be8293799f21e36d85
jatinkumar300403_CommentLens 17511517226590fdcf02de45037d992a2f3855b2
javihslu_foehncast 7d66561daa857a087f824a85875f55392ea4d2a7
jaweed3_web-ml-ops 9446ca93407e19f01d16ea22afb2a64b3681f73e
jaydeshmukh411_Dl_full cce1b8319f7cdfd1c8dd2804050cd7d2a7cd929d
JayeshKumarSoni_MLOps-Complete-ML-Pipeline 3fb19c8215872c4178d21305bc2414a65e6dc148
jayhemnani9910_fifa-soccer-ds 1e345ecdcbb5a2e8fbdd701b397b843f0dc81d0c
jaysingh842001-yo_kidney-tumor-classification-vgg16 ddfbcd840eadc4739d58a09f8859af1a5618a297
JBris_prefect-surrogate-models 2e9de03231401d16bfe2dd067719fea6bc3ee5c8
JeanPowerM4_customer-intelligence-ml-platform 9c1b9a45a5737003fa1774e0ec258e8ccdb97f1f
JeanPowerM4_Proyecto-Final-DMC-Analisis-de-Perdida-de-Vacio-en-el-Condensador. a615d9cdfef39e844a22d27b7667d63a51e77411
Jeevoski_MLops-RTG4-MLPipeline 65d802a9cf46c78c09e0954c22ca67aa4a7ab081
jejjohnson_geostack e7d1f91395c1d2ff0b2bc6a1d21285ee26c08952
jejjohnson_research_notebook c0eff9f3f0e39cc0ed51938206c8f4972dbb5165
jejjohnson_research_template d18fb121565112692d9885ad3722c4b98c219773
jejjohnson_somax aea3a03ccfc0631f194b7c0657e6d8b6b0a7390e
JEN12H_FACE-MASK-DETECTION 6375d876fbe465a4585983698099127090f9ccea
JensBender_medical-cost-prediction 3c20978a971597fe5918b73d0452a586cff333f6
jflanagan-uc_bana7075-nfl-game-predictor c67a5bd2dde2c2e3f29cc49675f0f676334fc44a
jhaaashishkumar645-hash_Kidney-Disease-Classification-Deep-Learning 0537c7e898fd26411e3f3a98ea37c09cd0f336c6
jinilpatel7_spam-classification-mlops-pipeline 3037c55f41fd5257d59429795cfe00297bcf4a92
jisan002_MLSD-Project 293d2eeb49832d4d8519210e8ab7a31d0db7de7a
Jishnu-Nisamkarao_CryoPredict bc496090b70ad64a47bc3e0be0c3957d62d90a0f
JishnuUnniC_iris_mlops 5ad230c369273d133b51a2b7fdb91c3e9a9011f8
JishnuUnniC_test 7f802aea06f5afde2ca6207647ee46a002fdcf92
JisnaP_DVC_pipeline d9f86caaaef3b3f15dfc5369a9b56c1772bb87e5
JisnaP_MLOPs-Project 5830f519fe92fefc8a9b4bc2234acfa7de0ab6b7
jivansh-ml_swiggy-delivery-time-prediction c09faae397174543c8b1b56980bc177595a29849
Jkanishkha0305_kidney-disease-mlops db4211c48e572aaaa1c7cf0eddbe885e263237a7
jmcclary27_Market-Regime-Detection-With-Auto-Model-Switching 10b68c5521e5f11d40b7f5d4a23c97d41a712699
JNKODITHUWAKKU_AegisAuth-API ad1a17ae22f9efd7c4637e8ce906db26a50fef57
jocgaray_smart-range-hood-controller 73c84b21e33551f3b7c0fae3fd3c137c6bfda03c
John-Jepsen_classically-punk e317b3834fb49af1c2ad4c5b7bcd1015892020ec
johnma96_spectralcrop-thesis-master 7584aa63d8dc2b497b1f8499d5095d2d5a6e99d5
johnnymarquezv_support-ticket-mlops de181b9c63064117cfd5c29c2c717998afb5d75c
johnnymarquezv_tabular-mlops-lab ad6dbf897811d62b54f51bbdbb22180ca60f046f
joinhardik_llm-eval-guardrail-engine e27407b0c73dd6d66f207722c3264e9d92c1ee12
josefrodrim_credit-risk-mlops bd7c006e3870eb50b38cef0b698e362b35d56f9f
joshbrgs_ai-570 b950452428b6f4fb05d437043b669722d8b96293
JosueDev-afk_qlora-mlops-pipeline 8ff1b55329d2bed5905081dd4bd82cc79ff1d404
joyce22-nichijou_DVC-pipeline-phoneme 229ec40df94c57637da8e8ad0ec28f6bbaa99061
jpmsales_FinanSense e58770c7c1595d6f49b255c09056721a0833a160
JRM1-star_Mlops-Weather-Pipeline 01082595d9231896ece26816ef8d05d5af24c46e
jsuryanm_chest-cancer-net b4973489fd6691fa392a7e2e6e0bd568d92d4524
juliomj_tech-challenge-fase-2-Machine-Learning 00ac46f2ae5e91fbc779439f065cfa0a245e66b2
junknewera_pd-model-mlops bdcd050aab661ac1541619d071c3db090bb70349
justdarshan510_dvc-ml-pipeline-clean 39690fe77ace5c9b7e76688e9fe368425b8693d8
jwsadman_carPricePredictor cbace4a672e27e3001064fe1a558c52fc9578d77
KaavinB_mlops-sentiment-pipeline 03a6740c124cc2bc81e25809acef5d1a0670f6a9
Kabeer-Ahmad_Git-DVC-Pipeline-Lab 2971fd5d751a45fc0ba67b745fc8ec50e26a1e67
kaing615_UAV-link-quality-routing-support 133c0224b814ea53ff28e64664f9cf0bec0a5643
kaksh301_student-burnout-prediction-mlops 14b229e87ec62d03c81556c2bfda114a9a648a7d
Kalaigar-Ayesha_Server-Resource-Usage-Prediction 2e43015c8b901b13433da7ca8ea62ac4aecdaf39
Kallappa2005_MLOPS_KIDNEY_DISEASE_CNN 8b708bc93d5c7f337f341b9c4289c38a3a944e65
Kallappa2005_MLOPS_RED_WINE_QUALITY_PREDICTION 28a4b938a23cdf511d2858a4ff2636250ca848f3
KalyanM45_End-to-End-Chest-Disease-Classification 3b988670d01702bf586789e5b444b5b9695288c8
kamalesansam_fraudguard a6ed4baf82390277b9b84bef43d159dab963cce8
kameshkotwani_mlops-mini-project 04b520f4c46bcc5c8d6128db9c8910ae9fe180ef
kamrankhanorakzai_SolarIQ-System f043f05ead67a2df27aef565909733bd29efa377
Kanak10_customer_intelligence_platform 781992a53bdfdedc36bf8abf9623fb3eeb262167
Kanak3064_kidney-disease-classification-Platform c75b31be46ef6999f4b1d86251da46c2d031db7b
kanewyp_solar_revenue_forecasting_MLOPs 055f6eafeac3be244dc3c76e3e809f1acb80473a
Kanishka-Rajesh_HeartDisease-MLOps 8813d95da973f570036b5a1925f993c2f75ada87
Karan-Choudhary_SuperResolution fea69e9ec2f1f59fca8211d2d29e274dc12af97b
karanpraja902_Fraud-Detection bec27d10bb4c6b9a215e887682a5f7f63a2dcfc3
karenelizabg_proyecto-fase2-MLOPS 849c8120bd1b8fbc5c2fa40bdf390d16d62ec57f
karenelizabg_proyecto-fase3-MLOPS ab886db75140e076e1dec0078bacf08892c38103
karim-nadim_Kidney-Disease-Classification 72a7c5a763bc3bcdee12c8f44c171f6373440da1
karitselmuthu_Hugging_Face_Fine_Tuning 69baa261c9c38244ba5acbdc7150820d96318eb0
karthik-593_loco_troubleshoooting_copilot 14da1035f55802b4f558c6985440d0df0d121a31
karthik-593_NASA_Turbofan_RUL 0f5d7611278335e6941170a0728bd6f6cb60f908
karthik14344_ai-incident-doctor 411555820316bdee8d45a9f3e4835e6f560eb873
karthikeya-143_DVC-Data-and-Code-Versioning-with-Experiment-Tracking 3f75554dec3c00090e1e15aea32578c6c47f3f44
karthikeya-143_Water-Potability-Prediction-MLOPS aa424d6df8b5062501ab25f235dfc96c7dd64c52
karthikeya-143_water-test 4b52bc308a02b48e6fb80ffb90ba1a67815169e1
Karthiksaran-001_dvc_basics 0489d5a049eabbaf68e50aee4fbdd6798a8ae1fb
Karthiksaran-001_DVC_NLP_USECASE 428dd4ef3822c5c2349b809837a117d8228a2d2b
Karthiksaran-001_ML_DVC 905c868dd8c432c1dfc541223b1396cca33716ef
Karthiksaran-001_mlops_project 317527a5179d63da0fd8107a39bb540d09c50273
Karthiksaran-001_TF_DVC 467f45e86527a506b1f5d94d40390ff825cf0e1a
Karthiksaran-001_Tom-Jerry_Classification 8178f7f31f30de60c3749c1356d6503b5802da0a
kartik09-ui_DVC-PIPELINE-EXPERIMENT-WITH-AWS-S3 dfd8716512e642865d386fc5011632f9007942c2
kartik23481_aeroforge-ml 275079c9806aced023a5743fc677715206c137ad
kashyap1757_Smart-Rainfall-Prediction da6c8f54d7ee0ca90bbf883c1634780aadc3eb75
kauanLDD_PI3-Grupo-5 7ec3da372c34d11cc34f1bf57989293bfcf8b0f6
Kaushik-2005_NASA-C-MAPSS 3feb27c45cbdc4441f4508aed11ebd9e4d41a6d2
kavyagupta3011_MLOPS 7d41405ad3e7eefb897725381db484eaf6a32f52
kayabhay_youtube-sentiment-insights-ops 252f31519957fa8f061ac8356fb4cd7dee22bf15
kaztun2002_MLOps-end-2-end 2870f9890f570e47efb4ee2304c541409d37026d
KBANDAK_predictive-maintenance-mlops 47529a25d3599b16c356b3e072fac3e0776d3dd1
Kedar222_DL-project 9689a6044cb0cbca440170976afe764b19e44125
kenesada1_helmet-safety-system c31ce652f8b6918ac5634ef2302056a29ee33fb0
kernlogik_cupella c0c6fb9ecc56906280316b1bbc26d6488e2520de
KesavSampath_student-performance-mlops a84e5ad9b9c5db6765ef211521e33d23db7fab04
keshavnath1_macro_pilot_project 85375a6456eb4cd6d1c269723c3245a5cf402696
kevalsakhiya_property-scout 40e2a6e89aa3852513fa4dbc95cf644ac1f02e23
kexbng6_MSE_mlops-guide 82ba8ad0ee48907b4586f1e991358fd00a32f467
Khadija-Bilal244_fashion-ann-pipeline 94ef91f79af8072c08d31676253119c523183d43
khaelano_MLOps-Patent 444039713d8c4b4f378a85b8cbf6cca3a729a8f5
Khan996_MLOPS-Complete-ML-Pipeline bda0ed86fd979b19f4eea5834100ab97f22f3a21
Khushiramolia_End-to-End-MLOps-Pipeline-Customer-Churn-Prediction fb3c618ecee9b67c7bd4761688892b209fb10cc8
khuyentran1401_cicd-mlops-demo e53813b472a683666b9b6f30dd0137d51fbe42b0
KingS002_mlops-pune-price-prediction c89f76f2316ae9f2be73065aa0b5243440c87c2e
Kiran-Ghosh004_dvc_pipeline_understanding 98863ddf535dcc7a29e44a968d6fb20ee293f751
Kishor-9361_DevOps_project e0dcb82196bf49e629037ae306ed92ff98e1ebdd
KishoreRaam_nullspace-ai 2e522a1cfefe847b924443250979d0bd95f8e7e4
kletobias_advanced-mlops-demo 2a21a0ced067d6a1c46ff1e64e8ad233c1107f78
kllvv21_tad_3 813c0b8c05c8bbeceabff3e1bb52c0c48db9305f
kmeanskaran_mlops-best-practices 3d32b6880d23b8ca5dd92cea24ca61a9df14fa78
Kohei-Uehara-VIP_mlops-pipeline 4bdfd344a0257e5f11a79328859a7f805660aedc
KOtiyaReba_TKM_iris_mlops_day3 9ba34dc6b125f51188b2bd621c30edc866e602ee
kotska-pariona_tesis-hardware-peru 7c3ed73f7a61298e7afb20e4dbc24023b2acac5d
koushik909_energy-consumption-mlops fc2315603835f8fe877cc9352815ed139fbb23d5
Kowshik096_spotify-hybrid-recommender-system 70d8b901d9c60015d14934dee23e79e86897c7e6
Kowshik096_tweet-sentiment-analysis 7a4fc049aa6762f49ddd96bc6a9cd30bce624b23
kparth09_mlops-iris-classifier c7a0ba76022ff78c4df4e109a596257af5dc876a
Kra09-kp_E2EBookRecommenderSystem eb1d6ea4a7865186e1609fc0aa7dbb8fe685f2ed
Kra09-kp_E2EChestCancerDetection 00f1ba01d336c74353d303103adfe783c064fcc4
Krishna-yadu-048_credit-card-fraud-detection c672f0fa56ddfba575b97298c9e4ee6d15e04081
Krishna260304_TCS_Project bb2403458677aa016091a655ddb61fdb02583c0a
Krishna72user_End-to-End-ML-Pipeline f1b033c9604af2d4d3bc74286ac2f366087cf911
krishnaik06_Chicken-Disease-Classification-Projects d0f5e13a56b2990b43429e00156afde639f823dd
krishnaik06_Kidney-Disease-Classification-Deep-Learning-Project 0e50432a49baa216e12867f9feed1b63505dda86
Krishnapiriyan_Kidney-Disease-Classification-Deep-Learning-Project e566c356b28f40f0d3a1afe3a2d04163155fe9c6
Kriss221_PMDL_Assignement_1 6d472eb2ae807ad7e38845e314cd5f9bc11c3c98
KRITHIKA780_MLOPS-TEAM-PROJECT a9df383ae529fd8c592eba1c29b166522e940217
Kritvi0208_AirIntel f981896d1d09cc9b6f7a6b726108a01a26841434
krupalthakre_End-to-End-Customer-Churn-Prediction-using-MLflow-and-DVC 0a14b81a49700eae0465d73f5f1b24c6d782178e
krvipin15_churn-prediction bdcd058a837b87aaeb130612cf662b5e93b0cdc7
Krzysztofpan_ML_pipeline_with_dvc b28e76f69a6bf00b03ae83491f0a8d68c2cc9da4
ksbisht941_ml-pipeline 2204199e2767243e939b8800a9aa7056dd59d456
kseniakuzina_hw3-broken 670c4939631a21eb00974393264033fe5ee8445a
kseniakuzina_hw5-broken c81611e31c053558158a88870169e4f960f3706a
ksnishat_infralens da67d77a582c6fb5ed8b7bc616cd888172752e9b
ksnishat_ovoscan-pipeline 6575270d40bc0e9021729e77b8d213120a3afef1
ktrnka_mlops_example_dvc 72f21f0ac0cf3ef4c80a9ef9882fce43d1615e48
ktrnka_mlops_example_lambda 44394c972b8875c987a3bddc773148464a932ba9
kud-1987_istea-customer-churn-ml edcfe6563cba1d966386544a2832f51bcce408a2
kumargangesh_MLOps-Complete-Pipeline a7df408a973c8473c1634e943f9e7585ec93b24b
kumawatmanish05_MLOPS-Complete-ML-Pipeline 1ead454388e21b8bcd60222e3e24c58101f118b6
KumudithaSilva_mlflow-dvc-food-spoilage-detector deff21c974ee35c12b88e5100d01be24cb7a3965
kumuji_mix3d 9015e138cf64ece5aa392be173b8fb9d5afe9573
kun-2023_Financial-Sentiments-Classification-DistilBERT-project 96b8ec75f3ff071ff25466f515039497e9bb0ee8
kun-2023_Rail_YOLO_Defect_Object_Identification 9e043f2fc01542a8b4ec5c2a382798b0993ffdfd
kunal-mallick_Brain-Tumor-Detection fefbf9c56c5d990c2a03fcf13ce4c8d0fe319b25
kunalmishravitb_End-to-End-Chest-Cancer-Classification 2f2187fb7eb04dbc95e9e62dc9c13fba2e8e7dfb
kunalmishravitb_End-to-End-Kidney-Disease-Classification 5187e0f0e04c8ddd0a6a108a83916d00c3a358f3
kush10521_dvc-pipeline-experiment-tracking ffe5e159273f539b1dd894f430390f4e3628e032
kush2501_credit-risk-prediction-mlops ec6bd6d70bbd2ad1adf491eeebf66b3a033754b5
kush2501_DVC-PIPELINE-EXP-TRACKING 1cc1e2bfa4e9850306b21bcd95bbad26c23131ce
kushal15-cell_industrial-predictive-maintenance-mlops 18d18fd59255e4aac5d4a01fbd1c31876639a2b6
kvitaaaa_InfluenceLens bc08f833ed5a02f0280af704869a82c911c33aaf
Kxvya18_palletcast-forecasting-mlops c0b4533199a2c99a774cb394df635f27f7d5315d
l232536-coder_fashion-ann-pipeline 6d61d1fbf43647676d7839d6c528cc9e0c352e04
l3mn1scat3_kumanyaev-dmitriy-ml-pipeline-automation be0d277cc0e72e101a0aecd669172fae51f70524
laavanjan_Youtube_comment_analysis_end_to_end 5a3ee1ecf3c3d058439cec6b88083f485de53d21
Labheshm21_yt-mlops-pipeline ef1a1194837f2cffc74b7fc93cc468e8a18399fa
Labib1610_Drift-Detection 84ecea6082fa252ab79f5da09ac9bca908ac1afe
LadyProGo_mle1-model-training-pipeline a28dc1cfa188c7406a37fbd63ec65342063283a5
Lakshaycodes08_CanopyGuard-AI 79b64329ec29b9c32fe8fae7720e943614f2632c
lakshitcodes_Coccidiosis-Disease-Classification d7047be75dcb6dd31ba001adb78a3617589b2d61
laukikashinde_aegisml 13e5872b1ac402d6a308c0fd2e1c567d10023344
lbreverman_california-housing-mlops 6dc372ad8bf27dde1657ed5ad482b2068f3504dc
learn2pr0ge_credit-card-clients 8916fbedd73962d875edd6b480391abf15a9adcd
lelikush_mlops3 0d4638268e643047e7c42f875c25d25360046481
lelikush_mlops5 67678b5dab3bd5f1d694717b0f89b0e96588f033
LemonLord616_cats-dogs fa822d43231c1a30b155db7e1b0a8536069e3fcd
leninathikam_swiggy-delivery-time-prediction ac569a6910cba00cb0249ab99ed363fc3ab613df
leninathikam_uber_demand_forecasting 14d614dcbde81d6193bddc03951e8e781b31c13a
leonardcser_pytorch-mlops-license-plate d701c2899667481bee36d8b04af7cb2df5d7b044
LeoVesinML_pmldl-assignment1-deployment 2d25249349a06b8d89ea8a89088d691daca569b4
leudom_german-fake-news-classifier a0b5f46465c50a7afda29b15a83b016472d003f3
LEVELUP-ML_data-pipeline b060a277034ee50c97bd513bdc10a3a16bc76652
lgcorzo_mlops-python-package 151373a3c63195e94e419836d4de9496ad4cc01c
linat5841-arch_credit-default-mlops c3442c01fe60d49e2b1883ac426b4401e9493c9d
lindbergryan04_a07-reproducibility 30b89b2a083cfc5e8dfaf44311caf833627e0163
LipunKumarDalai_Used-Car-Prediction-Experimentation ecd9c2deeb9ab33d72e21366393a479dc2c506e5
lissetfloressoliss-lang_customer-intelligence-ml-platform 72b7b76f27095a6850722e6c295f7ba599c0e95c
liza998_ML-Pipeline-using-DVC-AWS-S3 8eab245830e31dd12d95fc35e777dfc44077fe85
lloven_neural-router-experiments b9981267d9dfccf99275372b384ab31f297e8091
Lochan9_ledgerx-mlops-final 7e3c838a79c1b7bba2bdad0d74012fd150f0b35b
locnd182644_tvc 3f369b1fd03935b776a00549d596a52b8d4c436d
locnp13_ddm501-final 9a39484ec69008b3d5524dc61b04a0efb08adeb2
Logisx_LLMath-QLoRA 9a586976a74cbec5221f729751a20c2501144005
LohiyaH_Kidney-Disease-Classification-Deep-Learning-Project bf6e9671ad26b3ad7b16012a1895f4077076a68b
lopezyouhei_cell-classifier-mlops 69d48cd87d13ef437ea36245c64753b7bf51320e
louisphilipmarcoux_giga-flow-mlops 54eb19a7a561c2dbbc985340c21aa56f34161e00
loukmane-lok_rice-leaf-disease-mlops 899524310491563ecad6849a315a1655a71073e9
LQTYulJinn_omni-resolve-agent-platform 1529b081f80606cc146aa6dd3109ca7cd4b2ee05
LQTYulJinn_vision_inspect_mlops e9dd778ba1a7baf48569f1b0b373b66a1cc12fa7
ltnguyen53_testss a9dbaed3c15edbdb46d767740929c98a625c2d20
luanfreitas5_sentimento-ptbr-llm 8059ebaa237a7b15f2e11b9de19ebdef38063195
LucasDugoIstea_customer-churn-ml 721f6de1038dc19ab25db372ac1f6bac48f8409d
luckydb-0_ml-pipeline c36a3e14f49fcb5d8f62c740073c515686c3ee41
lucy-moses_voltguard-mlops 062982506b6559d0788ce12b451618c2c5d1eabe
LudovicJulien_montreal-heritage-ingestion 2d4edc6ef847f2851fb820e8cd006279dd36702c
Luisaguimaraes24_Tech_Challange2 50a49dd56fb2e7280c75b2e8cb1064e9611a63cd
lumia-Qcode_fashion-ann-pipeline 995a8e2c8851ba258323adc18d3a928944e0a88a
Lux-Mg_mlops-lab3 3dce4ea5dec67bb5b5a7d05aa2746cb8afc8f025
LynneChanzu_water-test 3ab14c35a45a2d6de20fc8c35196475f9ca6bebf
lysyloxidase_medmlops-lab 81d18cd3fc983b6d469bac9fbfb7725c9d3983fc
M-AyyanAsif_ML_Pipeline_with_DVC_S3 1602213dbf1f47010a92eb6e9a89b8a504b42f52
M-Fa-hub_Industrial-Visual-Defect-Detection-Platform c9a083e734f9bcda19a3c112d317b85df36af30e
m-hassanqureshi_california_housing_mlops a04861472e440431eb82b350001ea6be531af8c3
M-K-Arshad_cifar10-cnn-pipeline c2eef80e1c0046f6b88b2b1ef0e8fa795d16b0b3
M-Piyush-21_MORROW debdf9c7b0ffbfc76c5e6d7c98b270f0d5c6c24e
M-Wajeeh_PurchasePulse-Real-Time-Intent-Prediction fa8f72f2b259740ec359896dc83e9bd17bf792ca
M1r0-dev_PMLDL-Assignment1 75dbd9f0268def50536f1ec0f7d36805f86adc3d
m459n9_mle_dvc 070b099e30b498d90f0a5fc154c0a09ba95059ab
m73hashem_arabic-sentiment-mlops f8d98e362f7bc30fea3ae0f3b47e156bd043540e
madnan63_loan-approval-prediction 82ba91de0c72010e49171cfd52e5123ddfb6097b
MAHArishbah_heart-disease f9065f02bd8da218c14f60512036da6801320fd2
mahendra-kausik_ellipticGuard 1b78a5e8e9a0dec67764ca16964ff4ebf6dacf90
Mahera15_MLSD---Cancer-Diagnosis-DVC-pipeline e4daf59fbea941ca7e7e35e0fcfc74be7d2ce2ec
Mahi-Jadeja_image-classifier de44b4fce8dba1941aee4e682655c9cdb08c0487
Mahmoud-N-Elmallah_Home-Credit-Default-Risk-ML 374b31f29e03bc38de995dc9a237acc96fe25682
Mahmoud-N-Elmallah_imbalanced-creditcard-fraud-detection 9ae3f74eba79664a9510abd3b988728d378bf8fd
Mahmoud-N-Elmallah_NLP-Intelligence-System-From-Raw-Text-to-Production 48334e1c675fecabf5ec450820ca732039ccecb3
MahmoudSalama7_egyptian-legal-rag 2d145a336c00279b25aa016829140480b9593d7c
MahmoudSalama7_spotter-freight-rate-prediction 146df924cd2cfc668e245862f0fd7f8252d7d560
Mahreen17_Kidney-Disease-Classification-Deep-Learning 639851ffa7cc460bbea77270ffabd80d58d47da3
MaimouGrace_Detection-de-Tweets-Suspects-avec-GiT-et-DVC 0db00eb3592415fb9995e02ba1359e238c62fe83
malek660_breast-cancer-mlops 01f68d4c8987449bbab6c592f90aecf491da2185
MalleshKumar-jpg_wine-quality-mlops-pipeline 0e442df425cbdb7e505d26105c1fe55c9f5df7dc
malleswarigelli_Chest_Disease_Image_Classification_ d76cd032622680d4bc731fbd44e4dd2fd7fdc219
mamoon-17_fashion-ann-pipeline ec1218ba7aee61d97038f4361127387ae6f0acc2
MamoonaRamzan_Brain-Tumor-Classification b3d2950df9363baf64c56cc62c044ee605155227
MaNal0901_driftguard eb4a83e4b6198f45467b8c6f2d789953b830db2b
ManishankarBag_MLOps_complete_pipeline 141f68ffd74b9e4823a652d815851c39668d19bf
manishkr6_chicken-disease-classification 650d0b4dc329bc4630b8d5633a9d8cde911c553f
manishsaini15_MLOPS_Workshop b05ad81a76c6e8172e129a0491cff2de670b79b5
ManjariBhavanasi_Respire-AI f1cb419bd35d9960f01fa3ebd4b65996f302a4c1
Manoj-Tiwari8394_ML-Test-Project 20aedbd0b31353e169cb476ce9de1b289263ad96
MansiBramta_yt-comment_sentiment_analysis 43a6c56d3ad1be598f8d516285e3d9405ec62f78
manthan72_MLOPS-pipeline-with-dvc 1e734c2ac31e5e34ccf9f7542836245b8bd7f47b
MantisAI_deploying-ML 07c5a0a5f8889e33836879a746d39c7d02e1c970
ManujanaNagaraj_mlops-practical-01-dvc-mlflow ace970113f622666bd5f774edb1c434241adc923
manupac_Numerical-Stability-Lab 1c1025e2125921f74800c7ec6cf5e2cf4bd5b52b
marcbouloss_mlops-lab-1 d75b613bcdf38401d2727aae841ba993c486eba0
marcellinus-witarsah_credit-score-mlops 69fb50ec50ce41279682d95f004dfe8348d75a1a
marcellossf_tech-challenge-recommendation-pipeline e703f6c66a33378a28d253a27be4b182c3910838
MarcosGross_tc-f2-purchase-intent 585b5f656ebbd6f253aaec66f493cf62020fd56f
marcusinthesky_PricingPerspective 33b64a0336c5bf42c8c4e4faeae7057b4f93d311
Mardon-programm_tabula-rasa-core 5991a2925d5744fb48f58831b270362c68cfd634
Mariam123Hamada_MLOPS_Tasks 3d0a927b2e5aa13a328360db76f2993ad72272bd
Mariam123Hamada_MohamenaBot 0172769847478c47b022a68cfecf27a7f3e3ff0f
MarianFlorina_network-intrusion-detection fb4eda593491b1a05cc31080f9d8ee5201cb6d0b
MariKarrp_PMLDL_Assignment_1 fb14c9365adc16aa63012d0439ae28a34058c7bd
Mark007-R_Fraud-Detection-MLOps 2d95a0ed669c9700ff8a7b34c7ac93fd1ea5edb5
markandeyavarma3-lab_subscriber-dropout-detection a7c66174983769e69fa28f395df77743b30e5cdc
MarouaHattab_sentiment-analysis 6ff7940aafb0c956109b282d6b55ee77f24df750
marouf-abdelati_mlops-text-classification 477cf232d4bd726548b324b721683acfc4f76aad
martin0ne_analytics-stack-pl 90d153d2766ba2b479b4d24851d2115e5bdead68
MartinKalema_Kidney-Disease-Classification-MLflow-DVC b248dd02bd80f0d2008ab78498ee62b07d575d02
MartinKalema_Loan-Default-Prediction f629cb00ddc5fdf755ba88fdac003de90a828ed6
MartinKalema_MIIA-Pothole-Image-classification 93ec5082ace894f8e2b8cf20a513fa7debe354e3
MarwanAbdellah_Safety_helmet_YOLOV11 a971e68b3689d3ea39d7d7da9cf88d2b4e64fac6
Mashrur-Shakhawat-Sayan_Kidney-Disease-Classification-MLOps 378789874830915ec762a348d2e8c74bb6316b2c
Masoudjafaripour_Vibe_CADing 69ef7c9e6a48ebd911324f5bbe08c2338cab8592
master-ai-unimore_churnguard a814c666caa9fc04026515f21934d651b64137e0
Matas34_MLops 57fc88dfaf83a1ae6140461ab4b29c64bfbe3593
mathewsrc_mlops-template 23b6022baf1ae17e7e65d88cc7138b2e37448689
matiasbelsito7_real-estate-price-prediction 4bc198b283cd6f5bcd20d95ad10020fc03b5c41c
matrochanowski_sephora-sentiment-pipeline a26e1aa3194e2a4b17330f4cced3027092f686f9
Matsal-coder_retailrocket-recommender 7cf652128f1e21eceae274741082401f40170a6e
maxedmonds07_CS7267-LLM-Injection-Defense 34c9437614274b64890a25a0b6ffed54517a926b
mayaannkkk_ML-Pipeline-DVC c3fba40aecfc5e32f68e9f45c7665a30682307f0
Mayank4543_mlops-mini-project d7af3009740e41efaebf660ce54ca41b8df3c244
mbadrawy1_Disease-Classification 100ba7b23c61a87dacdaab5a7abf1deb726e81db
mbarek2002_mlproject 29cc73e4d26bb916d488e30cd0f9bf86bebda1b9
mbewustanley_Customer-Support.TC 61733bb096c3537834cf76213314dee5f201d62b
mdekstrand_recsys26-repro1 25f46b3d728c7aed7e36bc827f1306225edefd34
MDhrumi-2005_Customer-Churn-End-to-End-MLOps 957544a7861365d2121711cb423abaea866bc291
mdmokchhedulislam_DVC_ML-pipeline 06d5fe17fca391cb09d2b15925597e31253aaf74
MDsaabiq_delivery-time-prediction-system 097685aa7e9b01aab3471f8644dd7614795996cd
mdzaheerjk_Object-Detection-with-FasterRCNN-using-DVC-Pipelines-DVC-Data-Versioning-Tensorboard-FastAPI 40da73fb051c3a55f3ecaec3b5799399896f1f96
mdzaid382_Resume-Screening-Matching-System b59566610c5f1daf1ea8e26db16e540fc02dc84f
Mearnab01_youtube_sentiment_analysis 5ad851c0056b3beb33731d16be3868d1dbc42abb
MedEleliem_fraudops-mlops-demo 8ac0a1b3fd554ad5882e6beb58e613fecdbc761e
medlouaynjima_Living-Sentiment-Engine-pipeline 00b84d9a9f37103db67176a3b8ba9c1bbfc87558
MedvAx-AI_pmldl-yacht-mlops f2425a2bdf5cb1ddb77f63e5b7522376394855af
MeghVyas3132_loan-approval-mlops 806847dc9214bede23f710a139eb51c28597d5ed
mehakmehak13268-stack_iris-mlops 2cbed0e4d54a7098503c51a93a9c0485bb7eccee
MehulBafna_Germany-energy-demand-forecasting-mlops 9bf8f83dcea001eb71152b63e01dcd7c6202bf70
meowcat234of-a11y_macro-labor-automation-eval d2130ce9db76b17d7f2eae231f553092986dade6
Merhaba228_applied-ai-lab3 3cf0baffae851b1b19b4cd986048d72eaad66d98
MerouaneELH_Fraud-Detection-MLops-project 16da7f35ca50647d9f4de0c1571001f1bb8afc76
MERYEMELOSMANI_churn-prediction-mlops d887ebfb97e3597d36f49ba2add760f09daa72ea
Meshary10_MLOps-pipeline e7612ab73c775dfbc38733fd8b91e366a552ccbd
meteroid27_MLOps_pipeline f03e1b986d3fb16ff95ce3122749cbd07f32f8e2
MeWan08_DVC_PIPELINE 071d6fb816d65ade38cfcf2c55affa7e3ab228b8
mghanava_mineral-classifier-app d00c2cd0c01566f930c51b63aa66c7bbbda9fa97
mhaseeb04_credit-risk-ml-pipeline 202e99ffab697d5ef321bd32851f8cd4327b1fd9
mhdshabeer_End-to-End-Indian-Currency-Classifier-with-DVC-Pipeline-and-Cloud-Deployment bd0b22db00d74d2618b811c21d42242e8c9cd96b
mhussainahmad_Chicken-disease-classification-project 790c5a9f5e69f24ec69412082ead8de2d5218d61
mhussainahmad_winequality-prediction 7436a565cc44b6b96c1324963dc1a1f9b967e025
Mia131103_fashion-ann-pipeline 46e733925baaf0179e74d7b9892b4aa0a4f01044
Michael-tv_gorillas-ds-demo be6090e51490137f602f8e3c3638b4da3f8d2630
Michael95-m_simple_demo_dvc dc490dd37aad8a27ee485e4b0edc9f659bb65d3d
MichaelSkowronek_mhd_surrogate_modeling_2 701f41aff99eb8f2f2dd27f0bcc7f919fecc7461
michelepatella_lstm-cache-eviction-policy 52984f5c0bb4f7d27a01a7973c8e859a71147c77
michelpf_fiap-ds-mlops-laptop-pricing 362954925513cb997e65b183cc4b475b9a789b9f
miguelfsosa_ScoreTrx_MeLi f4e15e3416c9a160bb24ad348f27c22ca27bfca3
miguelnontol31_customer-intelligence-ml-platform 4be1114786a160bdf331f8d80d36c32f0598befa
mihail911_fake-news 797c8a5369109ed7fbd67280a4e8aafb54d5ec3a
mihshish_mlops-hw3 6a6ff7ca5c58817502d4c78e9f910b144cc02c67
mihshish_mlops-hw5 bec4d2446a3deee81d4d9a586e710d864f2bcb53
MikeLegemah5799_proving-ground bcbdf51a7d5d2890ee25e9543f83c7fc06d67712
mikhailvokhrameev_bmstu-mlops 8f8c27f1a3a2a6d51d0c5ded55bff58d2ef4024e
mikolaj-olesinski_Symptom-Triage-Agent e74f0bc0c38dea47f8f7a7784ba5c7254a11277f
mili609_loan-approval-mlops c9b091663c719eb9fdd7ac67ff2de072f07bae4d
minahil3916_fashion-ann-pipeline b40d8ddd3c7c9160c9c3d6dcfc2f61cc1b553528
MinahilMir_fashion-ann-pipeline 02cb06d42875ecad8b0126ea13956933d1ea6f04
minhduc304_fraud-detection-mlops fb619b3619aec3efaf5769c997e105d9e3481ff7
MinhHaDuong_climate-finance-het a3ad74816d2aa591ffee2a7c7bf36677d7f9a540
MiniMaxC_Penguin-Classifier-PMLDL 311aabf2335c0a5b3f80d24b04b2433bd0f38701
minjungsung_visionRAG 3e673d7a91eec0e7862be22479ff1c2e2106b05c
MirandaCR_GoldMLFlow 6f31523288d834edef3886c68c77f576f331e0fa
MisterFOURXXX_hospital-stay-prediction-MLOps 6ec83f1dfd7562b3004b870579ff2c399af82a84
MisterFOURXXX_LLMs-fine-tuning-LLMOps 79de3227c001644178a18cea4837288be26961e8
MisterFOURXXX_RAG-pipeline-LLMOps 7eedac51abee2aec0596355092ea6b3a87fbde48
MitadruMridha05_Youtube_Sentiment_Analysis 641fbb232097899082e1d23677e8836a92c9b960
Mkrolick_AIchemy ff43101a472f065d073b985d930cbe7c217abe16
MLayush-dubey_MLOps-Spam-Classifier 612e51929546897451ce3d874a5b97ab04b65f77
mlops-2627q1-mds-upc_MLOps_Endesa e3c8724e0314caa1b6fdbabf4db803229f6cba5b
mlops-2627q1-mds-upc_MLOPS_Recommenditos fb9272303c6002f4e791e8b7191dc217026fe947
mlops-2627q1-mds-upc_MLOps-Vera 227f34cc9a1ae385b5d45f0f48b480986af960e2
Mlops-Cybersoft_mlflow-project-demo 8a803599f55a31011fae78cdb0260bd59298015f
Mlops-Cybersoft_mlflow-training-lead-scoring b3ae3a9c6f6d8d1e7e6a85ad33f32faf6297eb37
mlops-guide_dvc-gitactions d2c018a5598ccba5fa41f94f42ceb25fd8785ebb
mmartyna123_CV-ImageInpainting 8243fa47e8142cbc67229002d4dd5114ed385904
MNaveen0922_dvc-ml-pipeline 0db094962931a9b7e4b02db6d8b9a9f35565c255
Moataz-Elzuhery_Arabic-Sentiment-MlOps 8325f580f79ee26507e4bc86910d008909158e79
MoazKashif_fashion-ann-pipeline-23L-2626 c088edede29f8ac6937e8e682ad689aba6fbe64f
MobiNomi_Complete-ML-Pipeline 7089414ee6311c5f4a72bd705158d2f2dd18a7ea
MobiNomi_end-to-end-mlops-sentiment-analysis 01f50e8df89767e4de72078796a0fb7a4c6bca3d
mocode002_churn-prediction-mlops 3fafff2e0cf2bf4b7a896182b5a5c5c653eb629c
moeedfaiz_customer_churn_mlops dd2d8115c182d940f7c59bc26830bb598e634ab1
Moeezijaz1_fashion-ann-pipeline f7ed10fcee75bc60dfb58eccc8d2594dc416d4ab
mofazzalkhan_hotel-mlops 37088d825dbf278777527a9ae2a2fa4e66630526
mohaiminul-git_isp-customer-churn-mlops f361def9ed3cbc75e32c43563bc3f0ed93b59f10
mohamed-amin-ai_mlops-anomaly 70612e6cc20612b1ae0e37d4c981380ffe585fb0
mohamed-habib-jaberi_london-temperature-mlops-platform 2de242467b7d4e66b0b52c7cdcb10cc48e65c3af
mohamed-habib-jaberi_train-ml-models-with-dvc 2c8dab745dde5b70dfd9f86eb82266aa35f17031
MohamedElbadawy1_Egyptian-Civil-Code-RAG 27bbe10b0f4c521882b87b3f75755f62af7a3932
Mohamedkhaled123-dot_Bet-Breed-MLOps 2ebc6ae588245f2d98d0b89b9e14c5899c04fd51
MohamedX86_arabic-sentiment-mlops d4f57e81504f46fd2efd1b875a67e4b4fbbfb65d
mohammedminhaj786_Mlops-exp1 61fbe2201420a4b8890203db4824fa89568fbf47
MohCw_Wastenet-MLOps 250824876ce59dc80d73384c2902e04164af764c
MOHD-OMER_mlops-pipeline 061d73fca60e4a8721b6a2d3f6839613ab0812ae
MohibAli34_fashion-ann-pipeline-mlops bd90990607e24451db8fe0fb8f54ba332e4d8ea1
mohitDora_loan-approval-prediction-with-mlops cc7f1dbc449a8c531fdc8bb4248b69916d576cac
mohitrajrathor_credit_risk_mlops_pipeline dc34595e95a4f68183c2900999f16fdbf7603d9a
Mohshaikh23_Chicken-Disease-Classification 232cd499978fd56086d084e8d464f3acbba89a74
Mojtaba-Alehosseini_mlops-pipeline b4413707494df62352a9afd915292e977a7ffa75
moksh-m9u_dvc-blog-tutorial 8da6d7686dace10c8a896096506833d7fc14cd16
moksh-m9u_email-spam-classifier 7d8469e8fe3ddb4ada9cf2edf95317fcc816b810
momna-shahid17_mlops-dvc-mlflow-pipeline 0847376b48092507d571bfa9dd5b35876a6f71f7
Monish-Nallagondalla_Diabetes_prediction_-DVC-Mlflow-Dagshub-git- 6033f711fe493604c03fd4f9e6ff307d0d0fa9d2
moonirul_ML-Pipeline-DVC 231f8edc6d1ea575205fa6d1d75deb0c0ef2f649
moonirul_YT-MLOps-ML-Pipeline be5fa611a6a362402fabac439a81fba57f76de43
MoritzM00_proba-forecasting 8433c0bdfd08b38ac8d27fe2dfdb60acf8e45f26
moteprem4-web_MLOPS-ML_PIPELINE 2d787d12f1b410c574f44dbfa8487972dffb8f2d
Moumita-chatterjee_mle-mlops-project a19149024c72cef7af75996f3ef1e29383f608b8
mpenalab_market-pulse-mlops 2110a9e64f51a1ab8bc7772fc12a53ae8c489716
Mr-Nils_Spam-Detection-End-to-End-pipeline-using-DVC f591cb110a9f9ed9b46cb247d8b2fc3430b03667
Mr-Rup_customer-intelligence-platform 6cd04f48fc1d81df31dc0e647c2ee546e1e48032
MradulSingh109_PROJECTHAILMARY 11b5aad0a2c527554dc22746130cc8a9d20630c6
MrDataPsycho_mlpipeline-with-dvc a84d3bdb42d83b52586a882e525647a2fab62160
mrevanngo_DVC_pipelines 362bc3a8436fdbee2b59423036dcbf2171e1187f
mridul162_MLOps-Complete-ML-Pipeline 3fb70b7d7cd25a7087962f084398354f4408448a
mrsaurabhtanwar_HousePricing 33873af03bd5d6931c7305d6957fa354ab8d86c9
mrvivekkumar7171_satya 9d368a57b3cf22a5ecf5db90a6db016edcc3889d
mrvivekkumar7171_uber-demand-prediction 9ec4018ca8ef6056372d94220aa99f2929c3c8ed
mShubham18_kidney-disease-dl-project 0dca05712767431bb2edfbd91f72658d88c457b9
msuvorov7_kaggle_competition 11c607c62ad806c327ffe765c9440f6c9f4d5d86
msuvorov7_lazy_segmenter 90fa705df2256e45d3bb2a4fb5d2f0c5c97aba5e
msuvorov7_super_resolution 8e7719dabcc391fa9fa79cdca0825901f3b6586b
msuvorov7_toxic_segmenter 7477b6c64de3f264e73e166e7a6ef21052a3aaa3
mSwara_InfluenceLens 48b23c00d9b61febb532958173aa26653385c5a0
mubaraka-dev_surface-crack-detection 2e6c6b8280d02514fde2891c8abbebfb233627da
MuellerConstantin_cifar-100 b8f4b6badcf89b12a3d1b1e9e1af2ea8168cf178
MuellerConstantin_house-prices 00b07e45fa96898e63f9ec3756ea7db33a9e7601
muhammadadilnaeem_Chest-Cancer-Classification-Using-MLflow-and-DVC 207c57e1525872d8519817b6dacc7237699b4229
MuhammadNaveed9003_cifar10-cnn-pipeline 517cfc567460d988bd2a2492e860470367beea5a
muhammed786fiyas_ecg-pcg-fusion 8ae67394e193fe6bb6756f5df904116661d53a58
muhammed786fiyas_pm25-phase1-delhi ed16389040a2630120ed12987a03a997970a0eac
muhammedhm_water-portability-prediction-using-DVC-pipeline 62a661d18162d47ef4f7dc63828a4e5a003d7af1
muhammedriswanp_mnist-clf-pipeline c9eba2c08a34baab334785d1e23b2f24dda9f74d
Mukundan-304_ecosort-ai 3e6ba4142e782acfb79f9a66d0a0695f3348d60b
MusaIslamFahad_deeptrace 893b3d6ddc47cc81b3ea28898d209bd49c497f7b
Musfique-Ahmed_DA-Lab-Project 7adc6e2b7669f4bd199122affc31403940fa5ad8
mustafaabadshah_Chest-CT-Scan-Classification-MLOps ab178f05e5bbe6586dd8742c5826d1794687d512
mustak13-x-men_texting-mlops-with-aws-s3 f177be0655742c4a746a878dc16e552bf873e734
MuthareddyMadhukar_ML_Pipelines_Compare_Monolithic_Training_vs_a_Modular_DVC_Pipeline 51a102f276e848c97338577155903aaa0b0ccc3e
MuthuPalaniappan925_DVC-ML-Pipeline c01ff9bc6d02f6718616af24d86e841dbb274ae2
MYasvanth_mlops_bike_demand_prediction f14f35e00e474cfd23f72d6aa9a129797f549ca3
mylethidiem_dvc-mnist-demo 9a0bfcf976a1c2b57625c1f4b16c96d82fc5960d
myself-moons_CreditOps ffeff3cedc774b42541455698ee6343a03ebc660
myself-moons_WaterOps b74078f454f36c9ac6e155548486d489aa107280
Mystery008_Complete-ML-Pipeline-Using-DVC---AWS-S3-MLOps-Day05 e58b69be91f9c567563c268c9ac6fcbd047b12a4
NA7RAWY_arabic-legal-rag-mlops 40005c8332db024d48c422042280d41dac48008a
nafasameri_MLOps e67feea1bedd63d0372ecc316d6de9c2f20ab5a8
nagasantoshchavvakula_Sentiment-Analysis-MLOps 9a3d4e73cc1a0658f73e1f0197a9c5351bd6b12d
Nagendda_DefectGuard-Computer-Vision-MLOps bc65a7f79d9f4e4bf3e7fad9ae01ab91350c550a
Nagendda_DefectGuard-Computer-Vision-MLOpss 0e353b832e30b6266aff1095323fbfbf51636abc
Nahiyan140212_Chest-Disease-Classification-from-Chest-CT-Scan-Image 54df1b8ad71bef1b65dce0b366272603dda4325c
naimerteza88_chicken-disease-classification-mlops 2f17df3b668b30b5d5c27731cd772565f4d229ca
naimerteza88_kidney-ct-classifier 17955a216f34b6305d6866833565a4104c83f15f
NajiAboo_pishing_domain_detection 6b4356a2408cb5645f6924892be01585ad7376ab
Najlaa-1_mlops-tp3-dvc e6ba48003a12bc900f0806125351b499290d5998
Namanbansal43_Cab_demand_prediction 0f27270ec1040c59ab70a85a6442c6b3ccbd3229
nandanmuruli_green-mlops-pipeline 7527b128cb4c9f9918809c3018ee336103add6d7
narasimha-aiml_mlops-end2end-pipeline-dvc 824590db6e5551f344e8cc7e70fcf0d50a2ce61d
narjesfarhat_ml-data-pipeline e420e1ae71819a6051b2af71f7255bd14c30dc1e
nata2627_pabd24 9cb51b1047e4e4c0547e95c29ff5044e836ce9d8
natikgadzhi_dvc-getting-started bb7674a1af85d114c47f89d393e0a68c8368443f
NatLibFi_Annif-LLMs4Subjects 6112d8a131b066196803beb75952a71d0295c871
NatLibFi_FintoAI-data-KAUNO a89f58bf37d4df73787f18697bc0d17e6e684d82
NatLibFi_FintoAI-data-YKL 8c44f1cadc4b6a57e02dd469e46fe3e6bd03c2ff
NatLibFi_FintoAI-data-YSO e1c4ddcc3a79da2c00ac8843c3bb612425feec41
NayeemHossenJim_ML-Pipeline-using-DVC df592889c9f15fff255297ade5cafb29e044f62a
NazarenkoYura_hw3-broken 99e3c39e1672f685c6815f57551b581b9951d50b
NazarenkoYura_hw5-broken 803a9d85ccc952b39da83237afd0093a94ef1902
ncusi_secret_life_of_CVEs d800add42d0d36cef9bc7a35c7a2cb577cd6a477
NDDimension_iris-mlops 79f122ac36db23b4eb2c9cf968a7922f9373ecdc
NearAI-Interreg_swissimage-vision 458de5af31a70dfd93d7d5e3907f279f4121b9d4
necr0manth_pmldl-assignment1 7303176fd3f72435b2152be1988d64c61688718a
NedJWestern_dvc-optuna-demo 2d5867b0bb7bdf362806c783ebc5b815417b2be2
Neel7317_simple-dvc-demo 4f70aaa2bff538fd9473af75bba6445a3e308deb
Neeraj6197_dvc_demo_pipeline 23c5254e4760446f8466eaeee999dd0b67598bda
neksa_openfda-faers 594c1ff982cd0feb1d54e2a011f38ec964109b88
nepalanurag_goal-difference 8ce0edc78509251b0feb4ba577182941bd2d44af
neural-bit_EEG-sleep_classification_MLOps 49b31f6a08d134cb2d3d4856ab1514f99548bbb0
neverstoprunning0808_dvc-hydra-mlflow-ml-pipeline 26943eb36b9fdae2ffb90f0e4958f8fa6a7c6df8
neverstoprunning0808_sentiment-analysis-ml-dvc-pipeline 83c81f4f1ef5d036dd7f0011cf001ef61b846643
neverstoprunning0808_smile-classification-CNN-Mlflow-DVC-pipeline d7cd7119530c2be22e2f62e96f42740bdeb0ad91
NguyenVu04_band-tilt d407c0a74256fe4a033df8127549cc66054ba17f
nhatminh06_personal-cognitive-load-monitor 0658ce21b4b976dbff6b2fca3db1cdd07ba3166f
nickolasL13_dvc-test 8dd5244d60e90dba5f24c949ac061eed94a19d60
nicogonzalezb_factored-hackathon-2026-aureliano be27bf73ce89c0afbdbba328d82d98cfee8fd8c8
nicogreeco_nmr_fomo e55ebe90393a18cbb48698f2ab18b359c4efd267
NidhiPatil22_AI-Infrastructure-Failure-Predictor 24981fec87073333d9a6bf84d5e5a537bbff1196
Nihal108-bi_YouTube-Sentiment-Insights-mlops b56054ecf78a6d110e4aa2e0dc9c26b79a022140
nikhidev_MLOps-Complete_pipeline_with_DVC_with_S3_Bucket fc57313c4ac8e3c4f57c48551fc98b2b5d5b2b5f
NikhilAdyapak_DVC_Detectron2 26528e1488cbdfa483255203c889232b105c907e
NikhilGarg21_PaperMind 2ad82498a8477edc372baa2b0b735a771f48e3d8
NikhilGarg21_Spam-Classifier abb7dc74664c52e6aa7ce3d39c279ed7879bc19b
NikhilGarg21_TextScope-DL-Based-Text-Classification b57631ff8f9e0ed1e685878bcd50cbcd117f637b
NikhilGarg21_VideoMind-RAG-Pipeline-Local-Experiment 27ed85dcbf34caff38959496b077522de2c1186c
nikhilRajput-prog_MLOPS-Complete-ML-Pipeline 433438d952360565314d72cc206fbc0ffc1ddfb5
NikhilVijayanG_sentiment-mlops a456d2910d81d7b7d1a2f48803942353b5988700
NikitaMotiejatis_nm_mlops e5045a2ad5f7ed37cba35270155c20d230636e97
nikku1611_Day5_MLOps-Complete_ML_Pipeline 3fc602dac09e27f78008008baba9bcb05b2bf3c7
niksi-nova_mlops 70939a006791e1eee7fa4abb0db44c3ca80a7fe7
Nilansh-garg_HIV_Inhibitor_Prediction_GNN_MLFlow-DVC 68fb62f39ec8fb2641ee26169cbafb1fab2c1a34
niloycste_Chest-Cancer-Classification-using-MLFlow-and-DVC 5a187f9bfb11923735cec0ea0978f04e4929d9fe
niloycste_Kidney-Failure-Detection d6243f18ccdb844aee68efcdb1906c7892f38234
nimaiparifard_RiskLens dce3d4d0ba0ae0f65864e877354f1129626f66a6
Nirmal-Yadagani_Hybrid-RAG 4a2dad5541b2eb49a5778bfaf19e8b486de499d7
nirmalprathmesh_ML_Lineage 9047760055d2ffb731f1d15b298f8df2631ac8f0
nishantrv_Chest-Disease-Classification--MLFlow-DVC-MLOps-Deployment- de18a8e68b9438004b2275acf5778bc32fff9b99
nishantrv_DVC-MLflow-Dagshub-ML-Project 53f3c94ba4ee3de4f67ea5f8ad4b3193ba95a9eb
nishita-7_ml-pipeline-dvc-mlflow dfaf830fd30a5a8a6ba263f1265c7eb46eb79753
nishita-7_retail-demand-forecasting 21d9c01f392850e3868fd20d215e63bec2317220
nishnarudkar_DVC_Implementation_MLOPS 09d626a7d5a5c898e3d2788173beb5d854328396
nishnarudkar_Interpretable-Machine-Learning-System-for-Parkinson-s-Disease-Detection-from-Speech-Biomarkers f0e6b7fdbd39ba0c4e58ae898eb4945085995e24
nit0511_MLOPs_with_dvc ade8f5b0877e97a7c964ef93b6a52108ab5dbca5
NiteshBishwas_MLOPS_Complete--ML-Pipeline 8e0e3c63324c459efb0e87f7bb900ccc7adf1d8e
niteshshah53_mvtec-defect-mlops 0b48edd203d28ee0b9d14f05e28832c6ac82461c
nitishrudra3510_YT-MLOPS-Complete-ML be7fdb158da863dc2f9b12054542dcbf95bb99bb
Nivedhaasai_mlops-capstone-project e5e6107116e4f7884686471c6ab95c3cf05a916c
Nivedita2023_Sentiment-analysis-app-usng-DVC-Pipeline 211968996d25a9354045ed8f5a6d37c257e997a2
Nivedita2023_vc-pipeline-emotion-detection 4ef0450c86483ec9e339bbb03f0262bc7433dd52
njbabani_kuairec-recsys 3a878ff8400db8e3a63f930e946d260a9fc1be36
nnitinkumar_CNN-Classifier 75127bbd6624fd20c6a19044927cece787b421c2
noa-mediavilla_Dog-Breed-Classification 48cb4df5d2eee462773e645e2a00bb2be0764860
Nobel-hub_End-to-end-DVCFlow 88c8af66b75f0da7d3ab3c7230e55b76f63029a0
NobelNizam_hands-on-2-mlops a7cdce50d8044f06c73a3a2bbf1bc343bea9c2d5
nolancacheux_AI-Product-Photo-Detector 5716045540cbc248befb230ece4dcb493fc67216
nolll77_atlas-dynamiques-scolaires 5c052061f160567d330bb7a23c23cd0804a694d3
nolll77_car_accident 8af577ae6ce9a23c7f3c2895c00acac618b1655d
NoorBayan_Maqasid 253ac9475ceb0424393b2f6e1d69cfda86bac654
NotSolark404_obesity-risk-screening-tool 42ae93f3d4afe7a1966c38b214b71f539984aa77
Noumanaref_fraud-detection-pipeline 721528df6e91e80d1f92520e04721d58bbd74f3a
NourHassan5678_Arabic-Sentiment-Analysis 7449793bc58889d45ff2ed0188e498dd22d0e72d
NT-SHIELD_fraud-mlops 3d8eedac274e8694ae02e9bd87eaa040517dbefd
NU-Academics_read-mas 37a7a39684242edd8044afed8be5e1201215c0e9
NufilAnwer_githubassignmrnt1 c2be7b66da2995cde3b76ae8b9bc1e9935abed71
NycolasGarcia_Medical-Triage-NLP 57db9a8e50795a4020d1f5b9f03bdc6db7cb720a
OE-deirf_github-docker-mlflow d3e2657c207899bcd0cc5b50050f41168adb299b
OE-deirf_github-fastapi 0547dfc2ff0580aa15595b527415345fa7baec6e
OE-deirf_github-ml-tests c00481c21914726029ac9826f41350e734582b61
ojas-k070_MLops-energy-forcasting 22cc46b68d6af6f4a1f7a0b6562005c8affd169d
OJASSharma1407_MLOps-ML-Pipeline 056a6b4d56f3cb7ba0b94a504726a2e59af590f8
ok315_ml-collab f171729c0f304ee5afe9bddcd55972b130b28be0
olivier-bonnin_tvfe-incendies 92c487a45306042979bb681c6fb9e8361722dc69
oluwadunni1_fraud-detection-mlops b0bbaa113fbd5e9c885a0c5b247efade0683f582
oluwadunni1_SHEF2.0 f59b01608ab8eab1c426382c9a8d736980984648
OlverArceL01_Olist-Machine-Learning 616d6d8d0df6c8290c9a1a2463219fe2c2116300
Om1520_ML-OPS-ML_PIPELINE_DVC-AWS-S3 89606dec2a1d18072f5adb8a0ae4e47420d00a54
Omar-Karimov_MediChestAI 5c555cd854e91ff1292b5eea2a78501fa5afa82f
OmarAmir2001_Customer_Support 0d62513c6c9897558e374e980b274dec4005706e
OmarFarghaly_arabic-sentiment-mlops fa3083970d5ddbff7170b65d76e106c717ca3a1a
omarhatem44_End-to-end-Chest-Cancer-Classification- 92da47e47da3b9918a77a8bbc4c477e39c882b3c
omdrift_mlops_face_attribute_classification 193ead9597f7f58f1a7f419d027168cc393c9d35
omerjadoon_skin-disease-mlops-project 32992c46afeffa788356b4cd4414264640af418a
omkar429_salary_prediction 48956f49a360eb09d65f3b93b087cf2db650036a
OneZoom_tree-build d8f44d0275d1fb65fb26dcbdd085e42a7ff843f2
OomAngel_poesia f6d1c9b0df34218a9f070b79c98c0fddbdf624d0
oouissal_customer-churn-prediction 8c84403f5e7619bcd5339cf1bed5b39fe693400d
opentibia_yatc dbdea7928b49b797a81e8856d767cf5898c4f2a3
Orb-20_mlops e0f3c98c4cb10ab9c100b11e12014d7edc084e7c
orhansonmeztr_crypto-stock-mlops-pipeline d4122e2675cdf5f1aa947653fa9db7fd9b48ea9b
osiiz_ssod-open-vocabulary-xview 8175707db2a39f96665e999463d919b332be0c58
osvaldomx_ciencia-pokemon dbc71a4f6462f232f723e278334af1cd895b872f
othmanedhilou_mlops-tp3-dvc 539e2c68d8650d539bd4fe90c2025da6d33e475d
ouedraogoclodia2001_Detection_Tweet_Suspect_Depot 8adbdaff2d4c26c639a3059b3fa74860cbd19f51
oumou-daouda_heart-mlops cd938265ec9a683da75b5af62af04889051a4f4c
OV2294_HospitalReadmission fd8f5fe1e0aa94de5f17e37e0c33cb29c4418608
OV2294_MLOps_DVCPipeline 0d5f79d55d4e8b20f821b59908f44ef6979ebb3e
OV2294_student_performance_mlops 614967688cbcbac2a3aab87b61b69b586888e592
Oyebamiji-Micheal_End-to-End-Customer-Churn-Prediction-using-MLflow-and-DVC 11dd3222130b1c36806e502e3e77b3423953b04e
pablo-reyes8_facebook-network-social-capital 2b1fe0683a4905dffee30c6858ecb936a28c9211
pablorodriper_keras-dvc-demo 94f32150ed073a3dd59681a057c240b02ec7e5cf
pablorodriper_vivit 7d1577cba2a5daeea67c633fa14fef2d0fed0e35
pacifikus_HFT 9a518d623852d2d7fa906b5e44da20802aff74c2
paginxd_credit-default-mlops deb44b4972e031ac8cfbab27ae3b79e55d0fb0b9
paiml_ruchy f9ff17497e4c12555cf1312eb7412ea4fc62295a
PaletiRaji93_Chicken_Disease_prediction_DL_PROJECT 5762c37089b2b80ad7358c9e1502249af7d7fb8b
PaletiRaji93_MLOPS_new 4a3d71688254997df7b355f7d4f6721a78bf92fe
pankaj-2708_Self-RAG-and-Corrective-RAG-for-Indian-Constitution e2d81c014a31309968a2531cfa636110e030f6bb
pantpujan017_Chest-Cancer-Classification 0eaf07e7827bdb9f6a23d00e2c497c7a45d11125
pantrok_hidroxai-mx ec1314956bb763a9e3f00d3fe3644a61be66d3f9
Paperfloat_case-delay-risk-predictor 7fa54b5cf246d205ca730460ef0dff6ed0e1edb5
PARAG-TIWARI_model-flow-mlops d99466d6a6cf501ca2d6b696bd7acef252d4bdea
Paridhisaraswat_DLOPS_Project- 80a5c3cfaf671f411430d3125cd0a36e94bdcade
parkavi-07-git_dvc-regression-ml-pipeline bd402f4e992afcccbee7ce95b4226e69c036afed
Parshaw3558_YT-MLOPS-Complate-pipeline 06df2b01f7e2feb53874f71e4fda0e78cd5c1589
Parth-Pitrubhakta_chest-cancer-classification-mlops 70b9da2a8ee29398293a82f42b3c0f0499a0d390
ParthrChandurkar_F1-Race-Prediction-Strategy-System 3dde3d1b05ec9a58da06528c50cba8336702a966
pathik1511_Kidney-Disease-Classification-DeepLearning-Project-MlFlow 475ea7d03f6afe83ca91dfee721121b62c96ff8a
patlegar-manjunatha_mlops-v1-dvc-pipeline e2d57d7c82036612ef4af3bb14c838e91d109c5c
paul3ien_documentation-rag 85cbb4becd4a16c03c522d0cbc90f2c2e0086dfc
Pavanmeesi_ML-DVC-Pipeline ce2c77b2f3edaa82fb5b2c545a13eb3a9c30a257
PavanPenjandra_walmart-forecast-system 4f17e30f84be56a74d8103cc6cf4ab35ba85d707
Pavant628_MLOPS a526d5ce9f3aa7469ad83eb515ca547cf22b0150
pavanyadava007_offroad-bevfusion 3865bd80b8d852edd7f9739fd9dd759f1d4dbc36
Pawkooo13_Crabs 0d91b1689998654a241ee76e36f1c0370218ae96
pd-t_dvc-fastapi-mlops af416245dfe45f4b66119deda09fe7618f3d862a
Pedro-M-R_ml-ops 612ab482ffc92f1ce47915aa0c5a5c62fbbda89e
PedroVerastegui_DiplomadoAdvancedDataScientist 9b2f955e3aa9329154f30e5db6f62d7ad5822362
perfectdoomsday_chicken-disease-classification 05e2b9fa3a5301ae40b2c5612952ca041af319ef
perpetualxbeta-ai_mlops-churn 3ac777080c2082821d328db1d49e5a847e0f8a5f
pete21_algo-ml-pipeline 0f89e5a2fb021c8d1e988ba80cd7d584ce9b5b9b
petebachant_NACAFoil-OpenFOAM cd330c0117d2e3b1256b8aa6536d2523cecc4d8b
petebachant_snakemake-tutorial e56ce43489e14bebaafb8a4a6e2dbe811e8a0ada
Philopateer-Nabil_churn_mlops 9eb96a64a71ac8a5ee0422d6a01c51010186d94b
phslopes_urgensight 1a3b51c1e3d29f657938c3b6fb78a9943e3b1586
pinheiro-dataworks_home-credit 801cfefcdb042d5febbc60ebecd3aac1f1808b25
pirates04_tourist-spending-prediction f18f54c142a0c3df333f524ee78eff2bf962de70
Plee47_TC2-Pipeline-de-ML-para-Propensao-de-Compra-com-Docker-DVC-e-MLflow 344f8d9c79adb5e6dfacb971f19ca084b2eecd26
polarbear333_gl-pipeline af85fea547cc9cb59e3409581483e9ac3931d285
polaternez_potato-diseases-classification-project fbc0760ee4169324822714e2ec984d9983b0304b
PoojaRaj-13_dvc-housing-lab 5c95d628652b45dd24aad29a18730e0d4815469f
poojit28_MLOPS-pipeline 75b124fbb115c9f4bef0cee284113fb8bb6742e3
poojithareddy19_Daily-Temperature-Forecasting ec405c051f5cd5655b4d7b497e332d60d761b674
Posime_mlops-feature-platform 4cf4c5c3a2ccad9a3df0108638b223e8b7a1cec2
pr1tzy_self-healing-llm-qa bf527630be451e4fdc420c237d2bb984051a27b6
prabhuuuu_complete_pipeline 17549f1183ac57abe04bc63697ea5bdff647424b
Pradeep5655_MLOPS_ML_pipeline f135b7f24487426e651d3da9d645fd4d388ad7f2
praj2408_Adult-Census-Income-Prediction--MLOps 81377b187adbfbdbc659ae3ce35f8fb5a94afb0d
praj2408_Predictive-Maintenance-System-Monitoring 7f5fe74cc3e70522cefb2d2f24723fa7e1cf0179
prajwal-sketch_dvc-and-s3 442e36547d4e72a4b47112267ff4eaff39e2f4a6
prakhar-189_LLM-Regression-Guard e19c26327df76eb62c4217af04f4b3f1c8c5ab9f
prakhar-189_Stock-Chart-Predictor 34a8bd8428f816e36bb0b1a826c91f4ff5c90164
pramodswain62_YT-MLOPs-complete-pipeline 7a3f324912aa1294d274187275d43457f5d408f2
PranaliChipkar_big-data-project-lantern 57ab489850f1e973aba6a20788287dd62e35b3bb
pranay-majumder_CI_Pipeline_full 8087b204d4f2b778f33dc9862765b87355feacd4
pranay-majumder_DVC_With_Pipeline_Experiment_Tracking be8c5a955148dc9322f249e2593c19bea2647a06
Pranay6110_MLPOS--complete-ML-Python cf55be9bcb60c18c9e3f111848f42617660bbafc
pranjal79_legal_case_search_nlp_system 6ae5ac69c2bee5b9630bd584e38691bba16fa003
Prasadanu17_Kidney-Disease-Classification-MLflow-DVC 28b389a13d05dc6dc9f01cff5f52ffa2bfc5d6c5
PrashamParmar_sentiment-analysis-pipeline 487e7e7a47eccf9251aaeaf4d6758a7af0aa8402
prasun-steve_YT-MLOPS-Complete-ML-Pipeline 0d43e0921c0252efe2da4ee93c9993c56923f858
prathamd69_health-status-ML 74c454b80ccf9c6bd714303dd635511a530921b3
Pratik94229_Chicken-Disease-Classification-Project f66e31922a7dddf76ba3e72dec4735ee8b21e644
Pravat-21_MLops-Mini-Project 923886419a1cc850159ea255d2aedf38a6ad3cbd
praveen-kanwar-bits_cats-dogs-mlops-pipeline 658ca105a75932f75da3661a6ba510e2d173477b
Praveenk2324_Credit-Risk-Scoring 9f1bc2febe3380fe3702f98761d0cc8c67df91b9
Praveenk2324_ML_Pipeline_with_DVC 64f608f7a921845482728d9c855ca9f2dbca9a50
PreeyasTumulu_Loan_Approval_Prediction_System e70df6bc39f8787dc523b965d937a9dd930f2690
Prelf1992_mlops-template-repository 2349fd32e03dc173f20e46b7f26266a49e463ed9
prem-thatikonda29_chewsy 7b005f077091f7d8b48a8878ae477213352d7cfe
prempg_MLOPS-Pipeline 61bd8cc2bcd4eb2b6e49a6a0435f196fb33c892d
Pretty-Yadav_ChurnOps d2334d2434302627e2d9dcf2ba5389ec1120af2b
prishajaiswal75_housing-price-mlops-pipeline 325199c4488fe8555520ca3d470d0d2ea8612cbd
prithish47_SentinelOps 5a05ec9142cc56b9bcc4a0597c1d11bb31d6e84c
Priyadharshinik15_smart-traffic-Ops c8f5dad463f244780e05cbc16b8f61033d54bd45
priyam-dubey_Pulmoscan- a5ee8298999a447a4da83617eb3ca8ddee880fbd
PRIYANGSHU018_Sentiment-Analysis-of-Movie-Reviews--End-to-End-MLOps-Project 65a16aaf58cc8cbfde0dfc55606054e8900c4660
PriyankaHichkad_Autonomous-Blast-PPV-Prediction 4fa749b041215aed1db2e501333694394368927b
priyanshu-24-003_FeedBack 491a769a2ca05fa409a08f64c391930942a4a5b2
Priyanshu9898_Chest-Cancer-Classification 0697b95b537079f38fd4aa45300a6ab333740ada
Priyanshu9898_Kidney-Disease-Classification-Deep-Learning-Project 481f03e4fed5388a781e72f64f2756251252f9c1
priyanshuanubis_Loan-Application 1f34f55136ee409c0005e337c7f996075ba01c1c
Priyansi2005_ML-DVC-Pipeline b6f70be2fd70afa8ac61fdd460d4de8e7ebb55a4
Priyansu-Rout_Breast-Cancer-Prognosis-Subtype-Classification-Using-Clinical-and-Genomic-Data 7ef259e1dfffd34efd625bfd56f31439965545e4
Priyrajsinh_End-To-End-Deep-Learning-Project-Using-MLOPS-DVC-Pipeline da1174c1c6ba8f7b98374edbbdca7a8b0198d691
ProductDock_FuSAGNet-MLOPS d14dad239f814d7a191c73d25e12c6ef2f27ca9e
professor3333_beltwatch 1d3acf0fdf37dddd22d1aa70fdf45eb831dbceca
professor3333_nyc-taxi-trip-duration ed32ae701d3c64e5bf3d6cd2b35e72e40afdd23a
PSeshpavan_Kidney-Classification 4b3a2cf1de46dc86959a21be7a204df3ddaeefd4
pstpn_sharded-semantic-index ca8996ed29485f084b957e15d1792238770235a8
psubudhi_news-mlops-platform-aws cb0d813d30eea03e5783de54156ee4be20f35ad7
pulkitkash_ML-Pipeline-using-DVC ff699c5e6636adfc16ebc96fbe900aa46a64c113
punit741_ML-Pipeline-Using-DVC 74a2adbd244ab3870b893a2cd11a82b023b3aeef
pushpendra-paswan_hotelprice e9cc7bdd34d9b88eaf1df0f2c26d2d91d3d64a1b
pwr-ai_JuDDGES a13bcc89f0330019bb12d6831b70ce850965b614
px1994_water-potability-test e6ce238bf94d3697696565fb38754d29023075c7
PXDHU_YouTube-Hate-Comments-Detection dc21690fa7c4e6a24103cf35fa1b79c8cedc1805
pxxthik_Real-Estate-Data-Science a765ee426c22399a41da1effb37a462891ae9008
pyronear_pyro-train f93a65a95e70c5edcd083c3e176049d4050ae822
PythonToGo_energy-forecasting df2bb5258e12ac941c9a7069116cabd7780dfeed
qoriib_MLOps-Stock-Forecasting 8669575ae3ebef9aae7a57d908aeaab24a34d166
quamrl-hoda_youtube-sentiment-analysis 2a7220bf990e7fc58498b2a893e8fa46ae740f01
quanito101_asr_pipeline e9087357298bbb6d3bcc579e1e8d6602473bedf1
QubeHeadedT_monai-experiment 85b7f0a7b70572574c6e508634cb7656cca39a1e
r0shan-git_End-to-End-ML-Pipeline-using-DVC-AWS-S3 2e71a01920e7872ec48af1a72df9add27dba33b2
rabinverse_delivery_time_prediction bf4750ed6b32c7d98f40b3de6cb140c78179d381
radhyeshyam7_DeepBlue df5a78ae96b97f99c792b125fc81375bf01e0999
raess1593_eco-bike-mlops 9c813036b46e58dd9fe994e3227430ced0ab3c1a
raess1593_jordan-predictor-pro 023a00f009bf913ed2caf3c4f32acca2765ef7df
rafaelhh04_PrediccionPetroleo-Clasificacion 818338d01579ce4595e076b7cf98fed8c79c06c9
rafaelricardo-rj_ecommerce-recommender-mlops aa894704a26b4304a319191f2c1175c2aabe200e
rafiulhc_customer-retention-ml-platform f55d353b143ba94e70f67bab2d163062cc3345c6
rafsanradowan_Air-alert dae8c762752d46a8b3bb23d65cdc1248a27a7dd8
rafsanradowan_MLSD-Project 9b1926e90002e5c689a4f1c5cd9d126731bcc15f
Rahul117590_churnguard-ml 583c23c015b5bd7c1db56295746649bea31465be
rahulbicky_MLOPs-complete-pipeline-new- 8fa8ec1421c46dfce070168a4fab674a542f2658
rahultomer218-bot_YL-MLOOPS-PIPELINE cc76e8bd3550497fba711f9ed67cfb2ddc6f6915
RajGenStack_End-to-End-Sentiment-Analysis-MLOps 5e3ef72118cb02278f8ea789820d73c78f7bf972
Rajib-Ranjan-Kumar_youtube-sentiment-insights 3b8f152a38e9146cf550bbb78c6648d383f45ac8
rakesh-racharla_Mlops-sklearn-Classification_model-scikit-learn aaefe78f76e35c55a9c6f885d0dd018ce8072463
rakshitha-manoj_StayGuard 147dfc8fe93c8a8224f37145e9937be232e82c76
rakshitha21shetty_MLOPS-01 327247fe045ef74a45cd1741898119af192a2618
RameelNaveed_fashion-ann-pipeline cb5f52e189277e04d93e94791b35e94ceea113a3
ramisaanjumoishi_rice-leaf-edge 40854264e349ca8590d1a273bdafa7fff49f995f
Ramyadav08_mlops-dvc-pipeline ab07b16545810344c44e552d5f53c78baf0641e7
RandomFab_medical-triage-llm-finetuning a5035a29d08c1fecad9b087b69f8d53bd6aea115
raogaurav17_RetainStack 23c2c1ac7a90ef7084c28c9779d6f1db6ad3fd35
RaoHaris535_Fashion-ANN-Pipeline 07226189e8d7cdec96919aaa83b3d4d97a3b978c
raselpy_research_project 8ab48424591e82e2ab372f2b03c8f18dc0e32acc
rashmiKumari03_Shipment-Price-Prediction ee3653dd78734bef7bd9c5c43bbf7f25afec5d25
RaunakSachdeva2004_MLOPS-Complete-ML-Pipeline-using-DVC-and-AWS-S3 486b692b8098fa6b5ebda77cf289704b0c2a8b87
rav-dev_MLOPS-Complete-ML-Pipeline 1efbd99af74618f46ba3815c8168959977c11094
raviteja311_Automated-Support-Ticket-Classification f498c8a12426c4d6f7825ff9ecf7deb6fde60685
Ravva-78_exam-stress-balancer-mlops f439f5b7af6b43f9c3029294436e28ad2ede9804
RawthiL_giar_ina_dev b8f6d0969c4ce901c0a1fe11e4b08211f1e26220
RayanNeogi_MLOPS-END-TO-END-PIPELINE-SPAM-REPORTER ec7bf83fd1339fb2eeaefe2acfead597cf1d8c87
Rayyan-mohammed_aarogya-lens 764bb1fbbf2b68b43b986185063772511be9465a
razamehar_telco-customer-churn-prediction 2dbd6421566b6ae35e6cf2660147b049cebdaf6e
rbaig2330032-dotcom_mlsd f68b41d693a0b4d7c230d3b4efa08ba64832c242
Rcinderblock_bmstu-mlops ecd6cae13277d0303a86c21f0f57f851c95cee99
real-patsanchik_ai-system-lab4 491e34260110303fafb270f69878680d91cb9119
Rebelhere_fashion-ann-pipeline 7011daf979b5bfb430ed27cde47611f76788a893
Redaestra_mlops-lab-5 d40ca04038d087afaf15f7148629127b58a80a5f
redm0-0n_weather_prediction 5439a09e0e6314b74812d665ee91b705ad46a1d0
Reema-Khaseeb_Machine-Learning-Pipeline 26e4ef6714142c5fde47f1f5b6f5f6bd1f1743c8
Reethika30_av-curation-pipeline 557e34444dc724c176393883842ddb9acb292396
Revprm_MLOps-Template d58fb59a87895391e6ff1f6411325927c9d9f7eb
rghmd00_dvc_pipeline b64de28e08befcb568ad5e1981acc65c1e4139ff
rheajenifer_DVC-Pipeline cc877bf3093b17116a0600fac73e4310d8f63a51
rhishikeshjeya-design_drift-to-deploy d1c4fb16d16f43f89115b9417269f0bb5706d2c1
RhythmSurana_WatchWise-YT-Sentiment-Extension 2fc2fb2476d98392a6d4ec93fa955a53f450f682
RiaShh_YouTube-Sentiment-Insights ea1377e820dd2c04450900bf90bede2bb71315b7
rickdevma100_lang-learn-mlops 854b0eb0c505382121c3e8b0ce4b1aad3c8b179f
ridgerun-ai_dvc-tutorial-skin-disease-classifier e48e9dd8d35932f6684eca74171f05507277d9d5
RihabFekii_wildfire-smoke-detector 849d4e5c78e0db8836e9ea4fae8174ca1a9a3e2b
Rihan786-ctrl_MLOP_ML_PIPELINE_DVC-AWS- 9886b768b29a317c2211e6190561bb73a4eaa677
rincon-santi_ml-project-boilerplate d1a978bd57a5d10d4a8ca1b52a43cfb458447029
rinkudiwakar_Movie-Sentiment-Prediction 8ce15674efa4dabf075ecfce7efd29b2dc4396c5
rishabhpancholi_fake-job-detection-mlops-project 05d9413e0181126e82ae676fa5b32204ea84ab02
Rishav-hub_Loan_Prediction_DVC baac620d67aec6c3cac814e52773f2b5669a6d0d
rishiigupta04_yt-comments-sentiment-analysis 85acc7e88a2976b57e68afd5d4dfdde1a24db073
rishikumarpk_DVC-ML-PIPELINE 65aff7815c3e8fc71f836b6b52193142fd3b91da
Ritansh-7_retailrocket-recsys c7222c6c3de42499d334b30f4469770c1db19e08
riteshray007_complete_data_pipeline_aws_s3_bucket 25dedb76ccc04790878583117e3bb79a645e2978
RiteshYennuwar_ETE_Disease_Classification 68344abe33dce8aa3179268726515bb2ee8c0db8
riturajandbimurta_ML_OPS_DVC_Pipeline 05a72161073f53b5a1b521c0005988cfaf00a380
riya-874_RiderRadar---uber-demand-prediction-app 0f7973bb796dbe39ce6a8ec19ce494d5846796f5
riyaaa04_AirPulse-MLOps aa12f3b4a111792291560d031c0b0ae6d3fef895
riyansh100_riskflux 802eb8e9af8c9554837e267fe33e36cbbbb6d28d
rjosh003-CS_Housing-Price-Prediction-MLflow-DVC- 395cca9a29942a933b72cae0f977a5381bb3e8ce
rjosh003-CS_Wine-Quality-Prediction-MLflow-DVC c65a8b42070870f0c4c93de7dea741538aba6b64
Rkcpr011_pipelineandDatasetTrackingWithDVCPOC 1dcc3415d2e2a253c6f77757fe4862547605b3e5
Rkcpr011_PipelineTrackingusingDVC bd0b4e805b670d958252b1858b1c9313c96fa166
Rkvishnu_readmission-prediction-mlops a822b23248f3f98d534e7a6d8abbb458a884af22
rniyati07_credit-card-fraud-detection e2fa54e362e1e121068516af67a75ad338a3776d
robertogarces_churn-risk-scoring 007fe3f70565f664d6abec9ac1c02f26a5bf7762
robertogarces_netflix-recommendations-system 037292f78e57f25bfb9bdd8c7f2e2a101e4644ba
Rodrigues1001_creditcard-fraud-mlops c91203af371a39070ea78caeef9996ca69291216
RogueNinja240_vc-delivery-prediction 7006ed03a7c3d9f4c5ef8f6c878332111a8ff681
Rohankorale_MLOPS-dvc-aws ac5db717c831d7ceaeb3f4955ba7976d940ac199
rohanpatankar926_Consignment-Pricing-Using-Mlops-DVC a6554db5023ccd7654b4167ede4b73c673b0c313
rohanpatankar926_internship_project 26f37e92ebfecebc98fcc7f34ee68737f1d4ded0
Rohit991371_Retail-Demand-Forecasting cc31ec612e11eea66e0fd4eb20d0a47d0f6e243a
Rohith-Sri-Sai_gnn-fraud-detection b9b883faab8dae5b8fc8c4c3b19479e0d2fe2009
rohithkumar2027_Flight-Price-Prediction b78452da8a21267b58911b19a85ce1636618eaa4
rohitkr8527_sentiment-analysis b2ec4c50f894fae9c30ac67267518ce50db6a750
Rohitranelab_Diamond-Price-Prediction 236c03ee9d03f5245c69eaeea733ddd27aae0019
Rohitranelab_Electricity-Price-Prediction 1df27ae2d0b5a398372bf6e7aeaba8c2031190fc
RomeoSilvestri_1.Versioning-Control b4a260e3be0e4769914a44276247924d04d929da
romkarus000_mlops-student ba87ecbe0185b355d08d8e0ed75a59ef6b569010
Ronizorzan_credit-default-pipeline d9773c63073f97de4b98dadbe9c1ca25377adb0d
ronylpatil_creditcard-dvc 8de0099f5e84f5479cfe463356bcf8e4fdce5a60
ronylpatil_wineq f322c966087dd0fdf84ecdf7c89d88e25abfb9c7
rose-gul_credit-card-fraud-mlops 81b2d4211eb5d5b5f3d83b9df55957e709c4d8a4
Roshankikani_food-delivery-eta-prediction-system ca81780b40c0c89e2e74c9fd7585bb86ba36fc6f
Roshmita-viswa_Mlops-exp1- 2eb84259c1579da9c79f8bb891de2334697c3f26
Roy7721_emotion_detection 5f2069e1602df98ddcc32db55cd85a1f2670b719
Roy7721_mlops-mini-project daa3b5cb6d6137d9ebd6e51ee2bfc0b9847719ac
Roy7721_yt_comment_analysis 87e7a0b4ec088b405d4d2fff9851a705b024220c
RPramodh_Production-Grade-Disease-Classifier-with-MLOps 3347c2a002510a99a54ba3f78cf24ef286233d9a
rrenyxa_dvc-pipeline-demo d9418b4abfc6729ef8dfcea2b568be08284ed765
Rudraksh225_kidney-classification 939e2185e24bc369e494dc16f70bf70828b63d83
RudraSomaiya_Church-Prediction-MLops fd93554ef410b75269306aeda1cb00f31e7aa031
RudraSomaiya_MLops-EndTerm 6b055c736cc8c65299681a0e1834780aebc93ac9
Rupeshbhardwaj002_DVC-Full-Pipeline-with-AWS b395206cc8c7d5ac623aa273902da01ffef1796f
Rushikesh-5706_Monolithic-Training-vs-Modular-DVC-Pipeline 88f3870832bc0e925c866ea1e0c2ee3c76a2ea15
Rustyfull_kidney-disease-classification 4cb4cf766f7d1a4f33a54cc1e053f54885bef8c3
Ruthvik1207_New-Topics-Classification-System 21769d72407fe3e9d70c6645e683634f9f5ee3a9
RutikaKadam10_ev-battery-capacity-prediction a917fed775a44fee8206f952af994c0b4738766a
Rutu-RD_aml-transaction-detection 0f5aff47d72af334501a4f24d396fcb4e49e1b60
rvarun03_ARIOS 04210e14b55c813676bfd931c06a68c06774da15
ryantechs-dotcom_CrossFit-Strength-Forecasting f20def60794e105c8c4aafc62e11ea5b2dec383d
s-a-n-d-ip_Complete-ML-Pipeline 0e9c9fd8fa7f43d4c288d6c9d30f6ff0573eb541
s4mruddhi_MLOPS_project 18ef5afc2efe9c7ea0aaa7a4bda6d3b4649ba13f
SA-K1B_MLOps-customer-churn-prediction-dvc-mlflow-tensorflow 4d69b3d2f3d7febf35869b80bb6f934d6da24dfd
saadzafar0_fashion-ann-pipeline 3f4881545d4d45acf81f6ff7197243210336d036
Sadik160_mri_tumor_mlops a9176ea8f161d3b82916c6aa03641f28d413d80e
saeidakbari3364_iris_mlops 105e1042dda747bac91bd57906bb34c5e42d1eff
sagarraii_Predictive-Maintenance-Autoretrain-AWS 27faaa01622998c36789dedbd539746e30c710b7
sagnik-t_Aerocast 30720af85d5015d55f1742ccbf67214d6fbfd94e
Sahilkatiyar17_Mlops-pipeline-DVC cdf82ffcb69cf360be20b4e8ebf2335c6ef81cd0
sahillad05_bank-customer-churn-mlops f4b367ec1792f007784344d05a9abe09509b1b75
Sahilpatil009_BugRisk-AI a2020967265acccf69b706bac3ce0dd98132b6ab
SahilSinghG_MLops-Complete-ML-Pipeline b77e5b45c5de602281bf4e4bed4cd753fe1bf805
SahithiSiripuram_mlops-assignment-02 660b72ca25726a7da570706c4f6e84a4bfa704e6
sai-krishna-sri_MLOps-DVC-Wine-Pipeline c7b65bdb256106962ddcf3eb60b497fab4e93844
SaidaClick_FlightTicketCostPrediction d1d2020cafebf56c70384b6d0d6a619479df21a6
saikiranramayanam_reproducible_pipeline ed8b749fa0f38a9a63874a91d9205dffafa0815c
saim-x_ML-Pipeline-AWS-and-DVC e7ab11aabb26e34aebab22af3ecaba39c4fbd72d
saivishwak_MLOPS 30b9cfcb089b54753814e095fdb11935fd72df4a
SAK-SHI14_DVC-practice-assessment-mlops 4ae20f1b585da644a37974028f16166c4c68a7a7
sakshinaithani2005_customer_churn_prediction 0eb1274084a8db7079a9220cb3508e94490febc2
Salanky79_Kidney_Disease_Classification 1483a532fd1ac6d5cf9a75a8c2047d6d9ebe0552
salehkhattak_MLOPS-DVC-end2end 96a05cf7f4bc483750914654b8494239adc3dc9a
salmahmed6_pet-breed-mlops 0e309b2cfad0abfd4ac15fd2dec0d3ebf355acb2
salvinregi8-hash_mlops-weather-app da5cddb9507be3be44886ea82fafb5d88a462ce7
samah3303_modelforge a4d8fa4d56d8a69a28b254d60085367140de3e0b
SamarAbuAlouf_------mlops 4d6ed9695a41724aa1be2c8b1ed0bd99b3173f42
samaronejr_offshore-dl 3d2cee59ae8a06e1f4630c8508cd36174d55f03e
samarthpatel24_traffic-volume-mlops ba44a0410df0393035c68c5a5fedde6a3ca23ee5
samba18071-bot_DVC-and-AWS bf98622a39a1553575995213880b82c440c29baa
sametzden_PetFinderAI 056ce346a7315ad6eaa56cc389d2b704ae088c27
Sami-Alam_dvc_final 6ccd4d3a344d426150395423e863c85d8d7031d8
sami-shah-210504_fashion-ann-pipeline 28a784b7d5254278432a49730c2d21a9aedd6f73
samichohan_Resume-Screening-Hiring-Prediction-End-to-End-MLOps-Pipeline-Project 242a5caeecbd093726bbb9514c151e4b8d99e84b
SAMIR-POKHREL_MLOPS_complete-ml-pipeline 735f0632a8acb51626e34813539075f6fe2ec8c1
SamirMaoude_movies-and-me-recommender 6b57008fd25dc0f946f2c61bcce5c6bb404ac3de
samisaud_fraud-detection 1a43cfb69cd830b2fa6e37075a48b09632fed69f
sampathshetty85_cats-dogs-mlops 2d5601528a2fb351f210fb772f8bd178d188e186
samrudhideshmukh12413724_MLOPS_project e95ae1fcda1a18cc576150c93a99198e396bbf39
SamuelHLewis_dvc_demo dcb15262febd88eba94482202aae0a3b35b36945
SamuelRHP_AI-Based-Fake-News-Detection 3733becc8cfd89374802ed0ef6379ce4db27c307
sanchezesteban_MLOPS_p4 708285f73d23c054b0e63f3cf6789e6818ae3bf0
Sandaru757_Task-3-Automated-retraining-and-monitoring-pipeline.-CL04-G05 3987435fd8462411f34551e9d6f5f901060d5880
sandeep221111_student-score-predictor ab1f944973385a3006ed745e3a532e4c4aafe0bb
SandeshNakade_autonomous-data-science-agent c28058f7f696e93b9d0ff326ed06fbc5b9a5a555
Sani-Rozera_breast-cancer-prediction ddabac46f5f5553f2ddbc3947719d84f13afd845
SaniAdamou14_AuthBench b812e8d7e7831cc863f4f5f8446c36ed4e5ed310
Sanikak99_ML_Pipeline_and_DVC 1efa2d7c9cc44a9e90b36e3c4b2be7a6dd2f3e5f
SANJAY-SRINIVAS226_Capstone-project d90022003194bfc402b83836827a2fff8bec7c0c
SANJAY-SRINIVAS226_MLOPS-ML-PIPELINE-USING-DVC-AWS.S3 2a53ced91fd43eeddeca537617886093ff2e329b
sanjeev49_aiClassification 46ca7a749643f436fdfdcd844bbfdd3a5bc637cf
SanjeevSarvesh-R_Brain_tumor_classification_model 8e8c6d1c6f4fbce9cdda33989d6b805d4ceb9fae
Sanjid-Islam-Mihir_RAG-Research-Plgerization f4ca1e7999a99f29b4fab7a4d4a215db0b212ea2
sanjuDiatm-design_yt-comment-sentiment-analysis 3a39fca79fbb1f3e091a39e12ef2bfdcbd251e0b
sanjulaS23_mlops_pipeline 6362dd72d98157373c021176c9cf3fcdd4efc071
sankalpams_End-to-End-Customer-Churn-Prediction-with-Full-MLOps-Pipeline 557900f27b46fef7c09942ea50b459afb34146ca
SanniyaAslam_fashion-ann-pipeline 60c1be1b480fbe3d05a46336e5d77b0884a59632
Sanskar-cpu-sudo_BugRisk c0eb9cf2fc4f8816089f1364e85b42c242a845d1
santanuhxx_ML-Pipeline-using-DVC e64a4f160c182f72667a0bf68a2eda031664ae6a
santiagoham_proyecto_churn e2df6f107d1d2012b67b81a0630e0700f87435d2
Santosh-Chapagain_MLOPs-Complete-ML-Pipeline f26a7a26e0786ed2bb8f15be3fef4ffca63c7daa
SanyaLikeIT_mlops-deployment-pipeline 1322f24d6741707157f5e787b492551a442c2c89
Saqib8_2024AD05127-MLOps-Assignment2 26379a806538aae15d97aad68fe07c0712d7a308
sara692_Egyptian-Civil-Code-QA 099890944a36029b604a34d0a2da8414b88918ea
sarahtauseef129_fashion-ann-pipeline 97f79bb1e35609bf396d288a20d6963bbc564fa1
sarathsaivarma_fake-review-detector 0c00165ec463fb20dd630a4e4f6681a89270977c
sarayusreeyp_FleetSense-Platform 4ecee6a5bfd526d7f367f7e1336dac807b6c0e83
SarthakPatkar2006_BugRisk-Ai 7d119f99878ffae6d912988514f677326fe1acf8
sarveshkohad_MLOPS-Complete-ML-Pipeline 8278d587442b1625cf32951f775bdff9c7267ff9
SathvikNayak123_image-classification-with-MLOps 91ddbccba7ccfaaa60f3b1cac4f07afbadc992d8
sathyaphani150_streamly-churn-risk 005ee199515e7474901e1e602503a7c6e5784837
sathyappriyacs14_Veyora_tavel_ai 344a2b0708f460be25cf6c69602eac692f3b116c
satts27_MLOps_REPE d76d1d4d135837ca5360732573c09d95b3080b37
SATYAJIT2747_ML_FULL_PIPELINE_DVC_AWS 5d8486747a885927351e2491acc63c7a04fc1134
SATYAJIT2747_MLOPS-PROJ-CI-CD 2b1505baa2e471bbd46d2345bdeb2b81f68ed9ab
satyamsrj_ML-Pipeline-DVC-AWS-S3 12b0da24aff85f153afe42a84648f9b76ba5c480
SatyamSuri_MlOps--Complete-ML-Pipeline 42fd0f282de4219c2c3883991e58c2b76a304b28
SayamAlt_Airline-Passenger-Satisfaction-Classification 3038b9299e153252a8456b07b749cd6bb97e08f3
Sayan-Mondal2022_mlops-assignment-dvc 273ce74c5fe983045c116290e79d17a496727290
Sayuj63_cifra e915e0a90426961261d127f3b5d43c07bc96de98
sazid-prog_Sales-forecasting ea6ed9f2b3d012123b75f524191d0227c468095c
saznashaik_MLOPS_Phishing-Website-Detection a653acb59aa06f368e754fa63664856c501dbb82
saznashaik_MLOPS-DVC_ML_Pipeline ebbc675307a7c803b7dbc1efb45b17484eb37816
sbkxd_mlops_auto-mpg dfb89425e077cc7ff4b120300f19f06f9aa9218c
sbuhary_mlops-bank-marketing 5223e61d603091b733a9c4bfed35de1d5c5ecfd5
se0ye0ng_aero 80255d01beebddb9eb280a157732f24ebdb01907
sean17782-ai_ai-dev-workflow 59ed3273830b202ecea76ef4c61dbda011dac854
SEASIL_visionpipe bdda4f16846dbd143e6fcbb0a3e216f482039e3e
SebaGille_rakuten-mlops-pipeline a0e4ed1b48264c472b5dc292ba3da7dbc0997ebd
SebastianGarrido2790_ACRAS 115fc062ea896763194fb65c4b739fbb329e6175
SebastianGarrido2790_AEGIS e5cbfb7e4d0a547affb3058d5a356c062580d56e
SebAustin_finbert-sentiment-mlops b184aa5c14bab7a9461c4be31ec050f771e27d77
seelapreethi_Monolithic-Training-vs.-Modular-DVC-Pipeline 821ac5f0147b83a6697d7c5c6f41913ee04277ab
SelfDeprecation_MLOps 477b9f1977cd6bc3b3b54a346684f805af9f1834
Sengarofficial_Machine_Learning_With_DVC d7cf879bf1a1391d80a9bcd16606fee9769cda97
Serag11_Arabic-Legal-Document-QA b19ea96892ba633b25a5bb3489faeae7dddbb22b
Serg2311-prog_credit-default-prediction c6421b20633ff778aad90b1c68010a847123b6a2
SergeiAP_windmill_power_prediction 9d8a318e2761dfef13f90d438a3ef246b817845e
sfschouten_promise_of_contrast ed2cf42275fa206f2ab5701447f7e7a73d1ba494
sgakula_flight-price-estimation bfa347d38f68b5bc83f6264ac19e5d81864734d9
sgimres_nbaiot-fedxai b997ed1a4be013ed2106068cc425b172deab3b7c
sha-cmd_Aphrodite 166db5c66edb127df3ecba6d1a19ef31b95b3e01
Shabareesh29_mlops_complete-spam-detection- b44154e15b1118d5f900ef5559b9cbd83c08dfae
shadabdln_crc-seer-survival 1c23ee0daa963e4757de5034e43554bd0fcf651e
shadowscythe03_News_scrapper d2cada17dcf69896c205a75a7b9cb27886c76049
Shafi-Sharar_DVC-MLOps-Drift-Detection d4a6ab61d73447922445915fc4c9293ef0a9dadb
Shah-xai_Business-Customer_Churn b195f4702f17f75daa60a20ce62d1f3d8b4ca4bb
Shah-xai_HealthCare-Pulmonary-diagnosis 97c0f953409c0848ca8441d971214082fdbb35c4
shahariar044_Early-CVD-Prediction 1ad21397e9839f5bcd0c0019b49b10a8dcdc2952
Shahed9338_MLflow-and-DVC-with-CICD-Deployment-on-AWS 3928d9247d515550a9fc235b368b86658690342a
shahidusmanm_dvc-mlflow-classification-workflow eb75bbb174624c1b274ee39081580a0c7531c7e4
ShaileshY7_End-to-End-ML-Pipeline- aec656447e4322bf7fe9d465ead1add0e00682a2
ShaileshY7_MLOPS-Complete-ML-Pipeline 25e69ac0b72d27c3a6726be4e720f4a083b7f498
shakibyzn_unsplash-clip-classification 0b3628419748e3c465ad2ed20ce073cb86d3bc05
Shalha-Mucha18_Customer-Sentiment d1c7740979ab0754fed54109ff8ff9cc00e67019
Shalha-Mucha18_Text_Classification b189593a571111c8be9e68cff0b6b24a5c136f04
shanme_PMLDL-assignment-1 175b1f6b192d9a7a5d9debe80462ed0b1267289f
Sharanch3_tests1 8735ef6e4031149b3f93df2e0319b9ab5c00dd0c
SHARATH204-MAX_Kidney-Disease-Classification-DeepLearning 55d7c846d48dff72143e47a7c78d88528ab831ba
Sharif-Abusad_Kidney-Disease-Classification-Deep-Learning-Project 7713c0e1ae56aad7f3326200bb63d52ea41b1ff8
Sharif-Abusad_MLOPS-Complete-ML-Pipeline fc0379b763ecc3e2be8cd931d95407a2d5aa5e4c
sharjeel-ahmed17_spark-traffic-mlops d10ce1118201b44ecba4ed2a4e43cb6a8a5912b9
sharmi80174_shared-ml-project-mlops 9f7d93a0242e57d49dd047a4258b8c25276dfa53
Shashank123-wq-tech_YT-MLOPS-ML-PIPELINE 925affa9e1fe3597754a51870709e6b3c26caeb4
Shashikala-11_mlops-ml-pipeline-practice 286c78e37eb4d96ce44c892a95dc1fb405526643
shashnavad_llmops-rag-pipeline ccec18919e120ceab4ba30b69f37d33d2dd4274f
shashwat051102_Machine_learning_pipeline 6c21112849cf3a0f0243e574c1658c22f0149118
shashwat051102_Stock_Sage_ML_pipeline ec100e3b6667c0426eae2d30b98fa287137d9af9
Shayan-Qadir_fashion-ann-pipeline 305bdfdf0939839d3f033b7b4392becbc3fb7100
shayanO-O_fashion-ann-pipeline b2b26b2c863fdac77629250a772ab143afb172bb
shcheklein_dvc-sql-example 63139573a0c9264593f41fa293a1a26ad0e5c948
shcheklein_ensemble-dvc-template 32410f4d2ed58d416f1f211d46e6ed7c196b051b
shcheklein_multiple-models-dvc 5feb505490fe8e5bb4f4c76a6c642d05ef792721
sheene123_pulmoeit 09fdf0539068b2c93a9d18f779921edec9defca7
sheikhabdul7086_MLOPS-ASS3 b4114e87ac20ae6e635898abda470ac4ae51a9a9
SherifGamal9441_MLOps-Practice-in-MNIST-dataset 88d4ba2128727700971a06dfc7be0777bfcb6220
sheshpalsingh01_Machine_learning_end_to_end_pipeline f21e85373f97a75d004aefac1fafee01610052ec
shhadman_EntityResolveX d6211bebf87e4dc38c59a86e9d9adcac4972410b
shikharkumar13_Lending-Club-Loan-Default-Project-MLOps d4f93ac9f1b812091a5944db504f3468394c458d
shikhars22_ML-Pipeline-using-DVC 1922de32d10d17d1b8d5bb1dfc842c932e429a59
shikhasingh0101_Edupredict 0eaecae5ac00aba9608aca70154534d41475dd7f
Shima-Af_UpfProfilingCampaign 4b12e49567844661121b429dabb357d059c66676
shimaa83_rag-legal f1147742d5f4123bc0aab445292973ee6167081f
Shirlyngit_MLOPS-End-to-End-Chest-Cancer-Classification-using-MLflow-DVC c711d303c6b90817372128766c27c3d94dc01818
shiv0112_phishing_domain_detector 1422dc38ea47d2502a3ef265a1b72d8fe598ae99
shiva-shivanibokka_Computer-Vision-MLOps-Pipeline 6c46e38d09fa00406a29a380057c85e6738d6487
ShivaGanesh-code_Complete_ML_Pipeline f42fab75a122433ac31704718bd312c6facf4419
ShivakrishnaMacha_Churn_Prediction_Using_MLflow_DVC 8f309a9feb19c8c6efaefb1f0f1b8c1e3a4ea4d5
shivakumar-hassan-lokesh_Propbot-AI-Real-Estate-Assistant 481d08ef3bfe9a144dc725b8186b594cf6e135cd
Shivam6035_Day5-MLops-ML-end-to-end-pipeline- e3de1ee0b557304cbbf36dcbd4b2b2006c01db3c
Shivam6035_MovieReviewerAnalysis 3afbd1d5f8e342dcd81f5eb1a7dfb6e3bac9d874
ShivanshShiv07_dispatch-iq-eta-engine 45c29356fa1a4251ae1cd3a18d216a54bba8285a
ShivanshShiv07_EchoMind a858ac9daa7c6ec018ec77de29d566aa59275091
shivpalSW_DVC-classifier-dataVersioning 831de3ac4a8bcd34b3b5a2a82a31ad97a88ac06d
shivpalSW_DVC-NLP-Simple-usecase 2b87d362d3bb6c74520b2155743e8adf9be080d0
shivpalSW_PulmoDetect-Image-Analysis ec466279dcd7fc5aa5273bb1189310f18118a5cf
ShivtejPharane_Complete_ML_Pipeline 6348dfbbacd13d685ed3b249d2ef4b95b5e80f5f
ShivtejPharane_Hearing_ML_Pipeline 1d415c009e8fd2940c179f1a8c0ac810022e1d78
shokoladniyVzhuh_pmldl-assignment1-mlops-deployment 7a608fdd05f3b5060a71e677b943146b57fbaa34
shraddhatakmoge_MLOps-Complete-Pipeline 52ce74aa87c5e3593a4c427cbcc634c2ce312f7f
Shree8516_DVC-Pipeline aafc658bf5c3359c77a2ae5b80ff978d52de1fb0
Shreek195_Sentiment-Insights-Plugin c146b4c78474ed8391befdc7d9520033843473d7
Shreepriyamurugan_houseprice-prediction 53031f8a713b4321dd9450b2e11ca40171b5a775
Shreyaan16_Yugen 2f695ea6f1d3bcd0000417a7538f3711958e6161
shreyassks_Toxic-Comment-Classification 1d8e11f327ed671e43ee9f8ce3a6684629b0770d
shreybytes_MLOps_CNNClassifier b4791d2c70711d1345887ae2b192cb48ab489a4f
Shri-Vishnu-T_MLOPS- a9116d9b933d86c974be06334c88cb4f8520f4ac
ShrikaNeeharikaC_Boston-Housing-DVC-Pipeline 5102e2784e4cc0b5be1fb36ab29d8a744605dfc2
shrutipagariya_mlops-iris-classifier 0aa7aa8e6e7bab6f4ae96b236f675401984fc1ec
shubh03210_End-to--end-ML-pipeline 6aec988447c911e337f328a83775999dc5a6dd79
ShubhaMahobia_DVC-Pipeline-AWS 20027df329ec81ef784faed821a063e50729cb00
shubhamkumarrk_mlops-complete-ml-pipline 9beae6518f6e818a290d26f8f612c625f8dd841e
ShubhamPawar-3333_Kidney-Disease-Classification 96b559a4f06de737f7bbb90c9a8b91f7f634948e
shubhcode1_MLOPS---Capstone-Project 5aef19b83868ba85fb625db85e031cfb13f9d8d5
ShukuNinja_DVC-California-Housing ad4171b42ae6447a8bcf5039115bb68893aea293
shvnkq_mlops-course-shvnkq 84f569dd167ad565a98e7329ed9449e8de937568
Shwetha-104511483_CL09_T05_Task3 3c3da68f13f7f983b0ce5e10a5606beac04a2e14
Sidd-77_kidney-disease-classification ec74946ffebdb0c7ac8bcc3b05fde9cc5a6e051d
siddharth2704_ml-pipeline-dvc-cicd e61f3c62295146fca55194d866a2c993cdda9848
SiddharthaGanguli_youtube_Comment_analyzer bcde71fab500c01f66c52b7c937b4dd775ea0618
SiddharthaShandilya_air_quality_index_prediction 1b299338a7e67eccfbab594fdd1ea639b6875bbe
SiddharthaShandilya_Dementia_detection_using_AI 2ee6d9860955cb871fe3ee51e62858fb15957374
SIDDHI-SKW_MLOPS-complete--ML-pipeline 754492f489caaa15c9664fa41c9744c764a13f67
siddiful_YT-MLOPS-Complete-ML-Pipeline d439952028a1e189a781ae760db5b329dca702c1
sidhyaashu_MLOps-End-To-End-Project 518f8f5fc868fb279d3e151854dfece28931b9a2
SidraHanif786_cifar10-cnn-pipeline 277e168d19e2999322d366a043689c0410debab2
Signaturi4_knowledge_graph_rag 43351418042a7910f95cdf30d330f9b73dc1e87f
SikanderAtif_fashion-ann-pipeline 38557ab623615502a788da660452c2759f8897fe
silam_paper_pilot 4a86ba781ec761534910b9f9a205686ef22c940e
SiluniKeerthiratne_MLOps-Demo-Project b3407da282108e84656de83934f05410d9a8baff
singhanushka90_Food-Delivery-Time-Prediction 9e781d4fdf476e32f34096d92fea95f8352eef1c
singhanushka90_Spam-Detection-MLOPS ac48ec46d2c0b38972c2b4cc2366a221695b5bd1
singhsourav0_Kidney-Disease 2e9098fd31a2e1b3a5ccb0aaa1525fa66b97e1e6
singhsumitt05_dvc-pipeline-exp-tracking 243128a8d17a91fe121cc34199eabbf486c2c6a1
singhsumitt05_emo-detection-pipeline-dvc-s3 d1110d2a4c16d8d9ec58d166f1ae19cb6a17d9c1
Sinnick4r_andeslink-churn 620175884f1c2c132c3da62d395543a1e0f884bc
Sirvikkaz_MLOps-pipeline 46502813d7e5034428d51e87103555dd4fd62ee9
sisrik_MLOPS-Complete-ML-Pipeline c2720b73dbdb46a21a5792dc86b2446413cfef65
sitta07_Pilltrack-Edge-mlops 80609ccd68167710ad529f75170b547ae42a36af
sivaneshan663_Mlops-project e4765da14ffc5dfad72f6f596261db81ba35af8b
skoli0_object-detection-ml-pipeline ba73fa4230942f6822e1a8f2de8b6edab23a9ca1
sm-ak-r33_Predicting-Rejsekort-Journeys-Denmark afa2348872b8461cbcd18c2ada3d6dda54e700eb
smishra2004_ML-pipeline-DVC f9feb643c394ee628ba8f1bc052dcd3f65458f8f
SmithaUpadhyaya_employee_access_resource_classifier e17085a97764d37cb84371358de053817dd57c26
snehangshu2002_airline-satisfaction-mlops f8d20ee4544ead1634611f9c94ad0cf3cbcb9b20
sobia0730_fashion-ann-pipeline 22d9b8fa340ff40aa9cf564b925369203c83a424
sohama1449_MLOPS-PIPELINE 099d59f465442089f37e7ec3aaa3ee61b2d1f97a
sohanreddyk_churn-mlops-postgres 2cdcb60087e4f6e928ca3f82029d99744c5cf747
sohenpatel22_ASL-Fingerspelling-Recognition a5da59da088221812016bba0b94a01ad1e93e5b5
sokldjs554_metronome abdbd4072a7ce9f54defa283a7e62fab5d2c48a6
somasriman07_MLOPS-Complete-ML-Pipeline cba90c130c5935794cb303643bc90950b2c3bf5c
Sonalikasingh17_MLOPS-Complete-ML-Pipeline 040d301303964c2b6fb4b8f4724e20809969b666
sondts-ai_student_outcome_mlops 7c8f1782a3aa07e26c2b51bc7e94a4c4a4009d72
souhajomaa1412_Secure-MLOps-Talys 8bafdd367ae5e03b828f076b543aa7551c286339
soumyadipjccn_End-to-End-Chest-Cancer-Classification 0fff269ce5eb7cd33b7af0458188d398d2e320ba
souravkap04_MLops-Complete-Data-Versioning-pipeline b7aa4d8707a5ba87c669ff82f3fff5fab9f0d073
Sow221_cif-credit-intelligence ce5ccf1c9ef35d71032f947411107053a15b4e10
sp930-x_fraud-detection-ml-pipeline 694026f83708c87e5845d66399adee16ff16f5e1
spandan114_chest-cancer-prediction 0ad2098ff5c6f39275f829359220240c630f28bd
spark-match_spark-match-05-data-pipeline 75f86d1d7b769af979f0208c4be049f9f070f090
srarykurniawan_telco-churn-intelligence 789bd4129cb6a74103f6028b35b4f0201dbf534e
sreevidhuyarra_sentinel 4893a79f5258d73541465e9f8ac6396df2dcb523
Srimathiraj_MLOPs-assignment-1 c253529654b51e4efb046a38c3cbea7f51d8c7cb
srimukha-sarma06_DVC-AWS-S3-Pipeline f9f079f2d8ad7b394a15a9b0b60078ab04ebb7af
srinu-4870_Git-DVC-Exp3 bde2b41483f96e1435eed147aaa7852d9a67ad5a
srishanthreddy456789_MemoraAI-Personalized-Learning 37bad58e17a838def04661980e4fb273ab3ce2ec
srishanthreddy456789_Sentinel f0fdb927b871abacd28dc0c4d179e4fca2ee64bd
srujantata_dvc-data-versioning ada37085e1c0effa2427ee9a27bba60c21f964c3
ssciwr_smartrodent_experiments ed0a6756af3458bc2dfc258882f234e727f29014
ssgrummons_fake-news-classifier 7cd5e459ebd0f276e938122e3cee741135c08306
ssrijan579-cell_Complete_ML_Pipeline_MLOps e06432ea676759b75e90e96b53a2e5c09001e43c
STAAR13_MLOPS-Complete-Pipeline a7ffa01924afb4225dc8f5189dff4010d405cd67
starvipin_SafeGuard.AI 97e273f6debf4041fc730ee8c3f0c1eb975118d7
StealthedDefenderMe_kidney-disease-classification 2c512aa80d587bd4bf80013c3171e07556898522
stefdec_projet_accidents_mlops_Liora 383b4519a75521061dceeba04794bc2a9d1f71ce
stynxshrm-ui_dvc-pipeline_ML 5cc5a059e631dd991d5f8557ffd3b7d9f2671f5b
SubhamDey2004-coder_iris-dvc 1fed34aa69534b7d1e7962c7a51cf251f35edfcf
Subhans1501_Pak-Politician-Classifier-MLOps edb1e7c505904a0f8ffdf2d57bffdca1f5844f34
subhayudutta_Sentiment-Analysis-of-Flipkart-Reviews 04382e5ad802f245823fecadbd7ed27b1c70f66d
subhayudutta_SignSpotter a39606656d87891ef08126a07d58b583523cdbd2
subhnyk_Spam-Detection-complete-ML-pipeline 7c6c68e32049d53cf2416885482ce29e6048dd96
Subrat1920_Hotel-Reservation-Cancellation-Detection-MLOps b341b4ce455108f84385ec77d99ffd4acd5d5569
Sudeesh9_ML-OPS-Project f156b93f3f1f53d8f0408fe3553d5f1cf3f408b2
suhail-abdullah1714_end-to-end-mlops-pipeline a5a48b1eb45c717ff8a6bdf8e9ec97d7510c46a0
suhail-abdullah1714_random-forest-dvc-pipeline 0b579917dc8192ae533a44caac4480cf4455f5f0
suhaybfr_ML-ops efc8ffe9708dc7b7804d58e9734bcdedb1056b39
SUJALGOYALL_MLOPS-complete-pipeline-dvc-AWS-S3 c1051ae9e7360dbf0a399ae695690183768b07c4
sujat-khan_Churn-Mlops-Pipeline 79d7936c5dcc314fa239504de5dc277eca9d231d
sujat-khan_DVC-Pipeline-Experiment-Tracking a18d5daec679e869d4505356322f9f96d8f649de
sujat-khan_DVC-Pipeline-S3 0fc64780ae36eb2cf48cf1b8cc64f18b5e0b0357
sujat-khan_ML-Pipeline-DVC dc9b1e64b406e07b8f1393899ca3f37037128d75
sumalatha0808_mle-mlops-project 382595d34e2984cc451c6900b3bb6e3c04ff915e
sumanbehera-ds_customer-churn-mlops-pipeline d9489ca6ccaaaa6b1024dd7a7157a5a282ee92ce
sumareddy-1234_ml-dvc-pipeline 50b34f908c3aec13104658ab7b6ac595f9e1212e
sumassk1_mlops-complete-ml-pipeline feac3ee0ccb3c591f145fbf02c468898bcd5d821
sumitkumar-lab_water-test c2edb1483572893ce28d2f88d41931ca53380483
sumitswami25372-alt_MLopsvoyageproject c6a3cdc6f7413b24725fa674cf99b08ba40c1d59
Sumukha87_Insight-Engine 4718daa353e9497b3b3a1f8955843350803a43af
sunsanny_pmldl-assignment-1 c5aab2b211cf31dc425ad54baf31f60f03f18b1c
SuperMBA_mlops 0976d1b2ac3fceb0bb6ab2d88145bf86277f5273
Supratim0406_E2E-MLOps-Pipeline-Sentimental-Analysis-MLFlow-DVC-CICD-S3-AWS 7bf8ff9c787b61f1c3817e01e7f7e059a08f0090
Suraj-Kumar09_Customer_Churn_Prediction_MLOps_Pipeline e550619f578b7d95dcef7b3571b77dfd5f302f1e
SurajBhar_moviesentiment fc3002ab3b027b2deaa7535666ef75c8c337c6f5
surajranjankr_MLOPS-Complete-ML-Pipeline 996bb37b3f48f56c851cf73dc1bc08db765c1937
surakaya_supportflow 0e98322898e4dc2f7c86e53d957f74c1f928aea3
suryanshyaknow_predictive-maintenance-regression-2.0 6e9458f27c3c7dbdf24404b5d2062e2d3f4d5d14
Sushank18_Swiggy_Delivery_Time 6f1c9f99d2953e8414fbe5e1580819fe4484f7b4
suvignan_MLOPS-01 c13f289ba320aff04e3205eb0768167b4c5eb2c1
suyashverma0_ReproStack 1431d006106078f5bb51962f6a442c7ab412e310
svanshika-afk_mlops-cia-1 1472f6825050dd90fc1ff8b3c831534fc54b2b78
svdexe_Chicken_Disease_Classification b71406a9ece3caccad000dc9fc67b13299f0c3be
Swapnil-SM_MLOps_Pipeline_Project 5c7005e3f754f75302bdfc8c90fd86dfc9f428d0
swarajpande5_Digit-Classification 68c03e252328fe0ecfa5def6dcab83367aae708c
Swathika-shankar_loan-default-drift-pipeline 08ce809e7d7a6ba1613a8c34f28faab63a44acfc
swati-mishra07_Mlops-Sentiment-Analysis-Pipeline 4d713f9db512c0294b07ce007b9d4067572aa939
swiss-ai-center_pytorch-license-plate-with-mlops 42c150acd5b97c1b111fbe3440d58a3d04889b48
sxxxsewan_Scorify 88a56c40841d82802fcfcbeb7c8f9ce8d142c699
syedabdulkareemk_MLOPS---Intelligent-Resume-Screening 54d77ad83d005017687ec14cf5b6bfa35204d4e0
syedHussainRaza321_MLOPS_01 ad3296132d439c3be4229085ece979ce9438bde4
syedtaiyabullah_Spotify-Hybrid-Recommender-System 80d560e48e1c7ccc9323a9b01d1754de0a404e45
sylozap_machine-learning-engineering 16260d389ba1fb30111cc703cd6ec18ec56e6b6f
SzymonStano_sentiment-analysis 0f301f4fe25cc500f90e4eab9949b5c78dfa73f9
T-droid-Ollila_ML_Churn_Engineering 1053f4a6a3f09e67f56f349fb0dd6a266a5d6025
T0MYYY_f1-pitstop-mlops a97eda09094855488295408a542c4d5157b85647
T9039_SEB-XRIF a3d391c79670041168f64f43e62a3f8735008c3b
taaibausman_TaZ-dragons-ml-collab 9df08ff0ddd42873845840f7131e21b8f5b03d70
tabindasandhu_fashion-ann-pipeline a8e332e25e2a6932d0bc104162aac26d868deae9
taed2-2425q1-gced-upc_TAED2_Mates 7c2421217fee0bdb272304f2539695d0af609320
taed2-2627q1-gced-upc_taed2-astra d5314c4857d4b15e81a2d5ebeabfdce16767125e
taed2-2627q1-gced-upc_taed2-GAN-Busters 5ca7ac47c7be375d9bfd3808b76b1942be39cbab
taed2-2627q1-gced-upc_taed2-SafeAgent bf5a79eab0bee1d4009df5bf4b07134a79fe6744
Taha0229_UNetR-MachineLearning 96887e191edb29556d7b816b7b9853472e31ccdb
taha426ta_fashion-ann-pipeline 796c07bc86f0b84cdc624e03ac504e94e71a2efa
TakeASwing-420_maternal-health 14693638dfa50afdbe26bc98c69da4f979a5ba8c
Talukder-Fahim_nasa-cmapss-dvc 96e553e4b49edcc687bb38b727b07fdf459fbad4
tammim01_Flood-Prediction 814bdd2e9c236d7239a3fe14b63debc14770ed46
Taniice_mlops-news-classification 39f81baa3463e3510cdac39330b3fc42141568fa
tanish021_MLOps-Complete-ML-Pipeline f8c97cd9d2c54583e8f3ce47f14ecc8691360d12
TannushreeVaishnav_CryptoMLOps-Bitcoin-Price-Forecasting 222b3037182c66bfb0f3a478fd33948f0b939e4b
Tanyboy3333_COMPLETE-ML-PIPELINE dc697e04d2fa1ca2aadec5325fac65eade294f3a
taocao_mle_app df120b13cc735fad7e5d9761b807862eca801aff
taohidislamkhan_ClimaGuard 915999ba816f3b2509cd549dea75fcd3cb5e3da9
TapxaN_MLOps3 5b886a8494c4e4251c33c55b9d2ef0c1f497a576
TapxaN_MLOps5 21bcc0261d28e497ae1e9f717e5eff54e2ce2289
TaranjyotS_mlops-ci-cd 70f6155efdac384f4830573ee5a36e657ee68ec5
taro-univ_combinatorial-search-dynamics 2d1de9fc6eaf6239ee6d53b13beda36bf0dc9187
Tasneem-10_Pet_Breed_Classification ab89cfe110f152a50eadb9276a81687af244197e
TauseefTausee_cifar10-cnn-pipeline cf95cdf06ed93bfec8615c5656f3e0b428df55d8
tchernodawda_olist-customer-segmentation 2789300ce08f81600083140b68acb1e74f132dcd
TCoderr_audio-recommendation-platform d25db639226b70278ad4fb29109215de97f4e35e
te-data-ana_churn-mlops 998da3f853fbce9b2b6aac38fd4b51ec566ab945
techakash32_AI-Based-Poultry-Disease-Detection d85af586d6705661a2e7a804462a19c1ba55ebc6
techakash32_Brain-Tumor-MRI-Classifier 9c9206846608b21da3bd1f05f860ca70cd2858d6
teerthgangwar25_ML-Cost-Tracker 9c57f83c0424ec05ec0e177261712c8058d54810
tejaswin-amara_Fake-News-Detection-Using-NLP-LSTM-and-BERT-Transformer-Models b21b3e73bf7c2993784f8b9d055d9a5db29399f9
Tejeshyewale_Test_ML_Pipeline-using-AWS-and-DVC e35f9864b6aa6e4e6361ea4c26908e83d8e6d1cc
Tejzraj_MLOps 113b78bc8ef1c95d27684d37aee10ff407355f23
terni-art_mental-health-prediction ce93bf088b9e6426fbeb9467b6e09729b104f4bb
teshankj_WasteVision eca3b9bdead3d0c2057d8e97992019fd53ef74c2
TGerardSOKPETIN_fraude-drift-monitoring f93cb4231ad19f05ba2df8ad2cae3a7f719588d2
Thanderer_stp-customer-segmentation 7b4e74de26a3cfe8ef77cc934e1a6e80262bf753
thavasix-gr8_DVC-ML-Pipeline-Task1 f7e6f95b2d93a619c664ecf2c1ce9e17898b1167
the-divyadarshan_Kidney-Disease-Classification-Deep-Learning-Project 8ab02f8692e040298468dc9a39ef9e9ba66b8e31
the-sadanand_ml-sales-pipeline e0e738f963b5033073a8401d2807aaac236af3c6
TheHashiramaSenju_MLOpsPipelinePractice 70c0979a9fc4dc44c3f834af2898b4d7b94f9b9b
themihirmathur_Kiddis 29d81d2836e960f0bd0e2eb4b74afb372055dcb1
thibaudchevrier_fashion-seg-train 6a0b4ebe5006f1acdcd11de11ebae54fa71a4358
thisis-Shitanshu_stayops-data-platform 7790da44517987b3cb167cb4e38096e409605127
THMDhananjalee_Production-Grade-ML-System-with-DAGsHub aae8a9df15d9474298d74309ff5edae06cc5a838
thomas-naviotech_ds-production-reference 50c28179ce03ccc8f05b553b8c1beb8acdf88fe2
thorathharish_mlops-fraud-detection-platform dbb412cbfd33d456eed4a858646ee9d78314deb3
Thytu_ConvNet-CIFAR10 0337a23b47cd04fa4e60f4ad31a56ad4d9264e31
Tijo2000_ML-Pipeline-using-DVC ce1345086a8903976be22956be85be4e75a3146c
timfak557_electricity-load-forecasting 9fb8b5b65b050f326e2440c7a3f54221444935e7
tinyu1295_youtube-comment-audience-insights b98fe17aabff54128ba0ecf3655de1a6675301ba
tjunjie1408_Experiment-Observatory 3b83517193d6c05db0bbbfde1e9c4261ebe25783
tkarim45_credit-default-mlops 0707c186550e00344efe9b7a7abe804f91b4d73d
tnt1626_deep-learning-architecture-experiments cc65b745c0a2041f24f85148960b92e31fcd8f6a
tnt1626_dvc-housing-demo 860c024ee9bb8d3c35fbf22bd419860e6f6d24c4
tomppa999_MLOps_FootballWCPredictor 33241d8aa94fbb2f47a9129e8db0b1919e66bfbf
TonmoyBishwas_laser-detector-mlsd- 1e799680f406a65ac3f1956e7ad35c807af05fe2
TRasagna_Neural-Architecture-Search-with-Reinforcement-Learning 7f927afc2b5affaec7709aa741bd6557dcc750ce
treeverse_dataset-registry f59388cd04276e75d70b2136597aaa27e7937cc3
treeverse_dvc-bench a9a165473a81e749c2189cbe8d356ebea1e2f6fd
treeverse_example-get-started 06ea48980a34ef57041c9b905cafcb40d9c3ddbc
treeverse_example-get-started-experiments afdf89b183b5cc9cbeee273b1f33faca10ffd5d0
treeverse_sagemaker-pipeline 5d185664eaa1a1a9747a406bd3ed3a0baead3360
trunglap923_Chest-Cancer-Classification d6b716fa1a10748fe179216f7dc15905fc801e32
truthmyson_house_price_predictor 3b7fc53564371c0e8434d43e89babc79e061341d
tsetan13821_MLOps-ML-Pipeline-with-DVC-S3-etc 129c346543825340cebff425d8e68e33124b80a6
tsk-7_sleep-pattern-mlops 95c8b1c232ca0cf72eef0e764c74b47361c4391b
tsNoordam_quant-lab ce090843bc89186c822cca44235c04f7f19957b1
tsrizzi_clickflow-recommender 6c01e80de2b4fee8ff6852b7d639973058734818
ttrlen_pmldl-assignment-1 980a6f788208d9d23f2341c16289ba41c79fa142
Tuhin-collab-create_MlOPS_completeML_Pipeline 1601bdf4da7b8e6bec675c5cca558eff8cb0165f
TUNCoder-216_VOl-regime 98c3d720204880a05f1094f97611833fc500e5b2
turab1020_MLOps_AO3 6ba2c8c4ab3a57c4db41f89a1236b8ed2200ca6d
tushar0678_3.-MLOps---Pipeline-for-Demo 6629821e0d85714bfaed3d9a109c830afb6f2f8e
tushar0678_5.-MLOps-MLFLOW 44a26e9d531b6bbe67f25bf225c184c4c55460ef
tusharaitechie_02.Pract-MLOps-Complete-ML-Pipeline b7bfd70cc817045a02eb487d14740afbe489dbc5
tuyash-ai_ML-Pipeline ac6a44f5c55299e66632652ab5b24eae14c08e63
tylerlittlefield_mlops ff9b26b8c7bff39f65da9dc42b43db2eb02719d8
UACJ-MIAAD_VisaPredictAI a8029f2266faf73ef5e0b5fbd8c1386b50c3cb7d
udit-rawat_Gan-n 44194dbcc5143bfba2c15120a14fff768e6f54a7
Udithsivam_FinPilot-AI 7c46b565d10acd44740926470b70fdf0c28f7ecf
ueharakouhei_mlops-pipeline 4bdfd344a0257e5f11a79328859a7f805660aedc
uhloofstardust_da5402-deer-mlops-pipeline 04396fb99de770d904bcf02557919ca78847ce69
UMassCDS_PythonProjectTemplate 7fc36255b7e8d23f8096b6b0cee08e56e0860dc6
Umer529_git_dvc_assignment 818235e795b7ffc614559c62ab93c2f4e2ced1c9
UmerKaramat_fashion-ann-pipeline c35085066f51a731e2e50852b7c8a09adb2bc661
umiii-786_Freight-rate-prediction aef302d96ee81d991c91dc26416d9efd5bb94b41
uniabhi_equine-pose-mlops 72421a93a65db76ef40053f2a9ac764c7266ae8a
uniabhi_waste-detection 646e1436c367509fbcc074c4062274aca71e65a2
UNIL-DESI_cluster-ci 91b5d75f7eccd6bd169bb1b6d71837153e594c93
unplanted-westernmeadowlark707_jordan-predictor-pro aea88fb350d363263d8bd7d8394985221f5d3a3c
upanyachennoju_medical-image-segmentation-pipeline b9492ab007d5543b1c871409a8e3b6d0b8ca2254
urwa-khalid_fashion-ann-pipeline 1bfd40b4db05e3ee6dd138d3ae09c878e881f9fc
UsairumKhan_coders-ml-collab 96984fb2ade98236d05db822d20585c9e8d22ba2
uvaishnav_BoxOfficePrediction 5a7755a50be9cd96296be699b49024bf5a0ef0c8
Uvarov-IB22-1_heart_project 33b7b7928d7df98c59145e1f762771c88a5a5cdd
Uzair3112_skyline-ml-collab 3d1b6798587f1cdb64df90d89b58a9d98f65f66b
v-dev688_Chicken-Disease-Classification ee3d934829b1dce101a6643b2472756dccc58b5f
vadidshaikh_recommender_system 05850c2baf0bb628ebc28bd094c72238d1732c5e
vadidshaikh_sentiment-analysis-mlops bb67db1abdea6915804921758073d0c619f8bdfc
Vadimgr12_brain-tumor-classification-system 454831a8fbec190dcd2763f46eda615b75985a72
Vaibhav-Ahuja1_dvc-Pipeline-project fcf4af71d8d708a1770f3214026f5eb31d967b23
vaibhav-vemula_Pedestrian_Detection_DVCPipeline 657ca48df5727137a7c0a338a12b06dc837019bc
vaibhav07772_turbofan-rul-mlops e0739cfc321aef33b4f4d93f026b33f43072e22b
Vaibhav091416_End-to-End-MLOps-Pipeline-Automating-ML-Workflows-with-DVC-AWS-S3 e52344a1ffea231d963147004de7da370dcef16b
VaibhavDataSci_credit-card-fraud-mlops 00443af6485d4f3325bd5f1046b337c15e7fdd86
vaish9825_End_to_end_pipeline_for_spam_detection 68e4b2b5be4a1a70884d5f320ef623a1149da85e
vaishnavfunde47_Mlops-complete-ML-Pipeline b84db7a4068e597f8d39c748962f4e4d7fbf721d
vaishnavibharti1312-collab_Customer-Retention-Churn-Prediction-Engine 911f9fa70a5b08feff926c6632d9caef1fb08879
VaishnaviThirumala07_ChurnOps-Automated-ML-Pipeline 6d21edf2fe97b22d010e86772f536ed838e1d344
valerianiv_mlops-hw3 e34bc40cb0d04faedbd891dd69108e07ff78baf9
Valero25_Proyecto_FDSI 5ce4c4a33e8f02bebbef25d13da658b63d81b9a1
vanhai1231_autoquant-infer e5c21cce0d62232fd30332212c84dbcc85454cef
vansharora156_dvc_practice_assessment b7a4d9e200158cbc1c4f509603f0f67839f8dd4f
vanshjain212_ML_Pipeline_using_DVC 4e1b82c5518bba2fdb1b8edd310d0cce3c605a2f
varshini-1715_MLOps-Experiment-3-Git-DVC 60110ed5975af31907ec1c2e50eeef6fab314e3d
varshini-1715_MLOps-Experiment3 dccc25933ee3e3192412c42c41566e1e2ca9872f
varshneymannat-lab_traffic-sign-capstone eb1870083e4c156b2b84776965df1eeebb43c3d6
vash04_dvc-pipeline-emotion-detection a7d31d5f5eb2f246d5071cce0175cb408eecad27
Vasunavadiya90_kidney_disease_classification_project cde3146a0c1b3a39052549f51e84e027a020d33b
vdfs89_TwinRankAI e587667553d0917718b827ee61efe08e05c17eea
Veasna-17_MLOps-project-template 54bf6ba581b194fbdcd05f4c4ec20d1299c685ec
Vedansh1857_end-to-end-dl-project 9647831bbe77ec006e420a0d0fb44151eaf27652
VedxntR18_netflix-recommender-mlops e9e2954ed9587acca9d91bb035efa3486abbc49e
veera-vsn_Mlops_Complete_ml_pipeline_with_DVC_AWS 69f3e8c8a658571b7a038706f15fb5cd2d37db00
veeresh0804_PrithviBodh 1e4ac8b20e2101864da5959e6625cd4866930591
VENKATRAM027_End-To-End-Industrial_Fault_Detection-using-Custom-ResNet-50-with-Mlops b3e286c724a2d2d35e061df8bfb9208df6ccfb86
VENKATRAM027_ML-Pipeline-using-DVC bad1843dd0de33c49120415573f261b2de2ba425
VermaAnkit21_End-to-End-MedVision-AI-Platform 539da6f6764755936c0f337f8bee076043412555
VeryFASTstudent_fashion-ann-pipeline c28ce64f7695a861dfea9cd5dd697caa918bc4ec
vidmantasbendikas-afk_Kinase-inhibitor-platform 1bfa8830378a1bd6fe30453f759fde8dd1675c69
vigneshsabapathi_telco-customer-churn-mlops a76062d10c5442c4146cf0f88c388f745d6dd0ea
vigneshwarang47_Chicken-Disease-Classification 0e33c561bf288481bd78ea8dae2dd12b53d452ca
vijayalakshmi270605_ML-model 01e56902e6187e8c52f48d179a0f5189a27ee5cb
VikasDataSync_MLOps_Pipeline 3cac218c2aa358ac6f14c233b0e8acb97a3fcc25
vimalpillai21_dvc-pipeline 65f9825fdfe1ad229e89a908314964cc369b666b
vinay-gupta-kandula_ml-pipeline-dvc-fastapi c6d0aad3c9b53a5359556d9e9523f58734b160d6
vineetc2_MLOPS-Complete-ML-PIpeline 5ee5f95322e62027217b158f7738103065f10143
Virat2702_spam-detection-pipeline-dvc-s3 71668fa0ab3a2baaa7600e314e8cb6b6102787a8
Vishal-21x_Kidney-Disease-Classification-MLflow-DVC 6d436ee673b02147c9b4f89e5e0fb40096b1efa9
Vishalmarsakatla_ML-complete 44cc54edcd4214d96ebcbd3ff090005248d33a11
vishaltelukoti_MLOPs-Complete-ML-Pipeline b53ab24248d0124464f8c9ec5f9f866c050d7589
VishnuDeepak213_Customer_Churn_Prediction aa3ce5af5112876fcd5201f4ce9c43ce171947ac
vishwanuwan2002_CHURN-Prediction-System c810a99bda233b806cfccb9cd4944a60e49ce504
VisiumCH_editjumps 619950764b4b234a2784b9fe4f6fd8c3dba13bbc
visvig_cs5830-a3-2024 f5912a38938fe2b8d404b7ecab34ea1b1652479d
VithorDosSantos_supportai-llmops eb49422344ec211f8e9bfdb78f0d330415c8d6c2
Vivek-DS05_MLOPS-Wine-Quality-Pipeline 03835ca266ea9d5ec42087af68d41362cf5ce0f2
vivek34561_kidney_disease_classification 29ba0d24564bd180aa6ab1d267a11def3991da58
VivekaAryan_Cancer-classfiication-using-MLflow-and-DVC ddccee0f455cc44dab0156e6ff58921ab52b227e
VivekShinde7_Tuberculosis-Vision-Scan 8ef8d1cfd9ad05a1201e53fbd03f805debd66a52
vk-ai_llm-eval-lab bf8bca27a86e56a5d06ddde0b23c5f0fe584f0a1
vk-ai_mlops-aws-reference 063bf402e3d282ef2de85f8e15600e3bd8cbeabf
vkrishnabhatk-bits_moodrift 7a4532d0a3a702d0ecd4223d54c54c2ccca52415
VladimirZelenokor1_CTR-PROJECT 1083ee461f602c55c772e5ac7165d8ae3aba8b67
VladislavOA_ml_deploy_assig 575e48900b161d6eaa3b311d813191ffb931c5d7
vmalgi_DVC-ML-pipeline 2c60262d42119995ea86f68f04f755afe37139ca
vmalgi_DVC-pipeline 04fdff3fd27d2bf0559f5ced02abe582a089c6db
vmalgi_Fashion_MNIST_DVC c0c399562a96daeaf8b8fb68257f170f970afab7
vyash0048-bit_Fraud_Detection e8f5fc68601958d42bd1f102f3f7dd098c052f32
vyash0048-bit_Toxic-Comment-Classifier 20eadd7ebb3fd21b2860e8426d94b8c686fd030f
vyshnavi841_Monolithic-Training-vs.-a-Modular-DVC-Pipeline e089789184ddba207839382977b27d9e6d6725b0
w0drs_Courier_predict 1e447d14da9d099a3a06d4e7ff83fa3caa260af6
WadielRahman_mlsd-project 6b65fd46a42bf341194189025d4d513b59479d2e
waheedsarem_fashion-ann-pipeline b9dcebcaf47a9dcd4f4ade7ede54ee1e03ac5a93
WailMA118_mlops-task3 8c6a47b384dbe96808e03a94855040d3cf96468e
warsai0222_bike-demand-prediction 45db957ae99829301d3535d23980850ad29ffac3
warsai0222_Pipeline-Build-Using-DVC-and-AWS 4656b6d157ee069ab0a14ff17490a0c6b2e90734
webmaster99-stack_ames-house-prices 20fc1306f56cd82ca46675a8a3eab7a70daef957
webmaster99-stack_credit-card-fraud-detection 790994b46803929f4996ee70eb8f6ce5bfc96bfb
webmaster99-stack_movie-recommendation-system 57e91e164f2896f13abe5a8f99d18e98a078fe0e
Western-1_churn-pipeline ff6eea8996cd5bf22fa188a3d17b419e45e9bc03
White-eclipse1_Proyecto-03-team5 de8e03c49687b4bbdf86d9e1469e640a9cb63f15
Wilmar3752_car_predict d5768a083f3265379d3947a01af6dc2308cf3a25
wimiamy_mlops 2131494fea32958613c1c65af31e421d5db36a7c
witch2256_pmldl-assignment-1 8fdb83c3ccd9933a8ec8b1f746ae33fbdfe9e028
workflows-git_e2emlops e002db8dfb429f5abe8eb6620ec0c58163550aa8
wpawgasa_ai-agent-llms 08f68fdaa8dd10b1c24a0f602c9e59f7b772df06
wpawgasa_vlm-ocr-bench 3dd248d2ec8bd1f94ddc6fb4b45607e9f6ebd012
wrzdx_pmldl-assignment-1-deployment fd6957fe85983df0846fbe87cac08de0828ddb7a
xeieshan_housing-mlops-pipeline 21db4b6c0300daf36b730d8ac1ed633b7e1b6888
Xieveer_sports-probabilistic-forecasting 9868e8172fb0fce6158fbe0668eab4b0ebd42fb9
xk97_weather-mlops-example 724903116e294fa499d0b4556c07b68923589771
XQwart_mlops-lab5-dvc-pipeline a0a829e4c4d816154753a54514dbe1bc967e3c14
xVibhavPandey_MLOPS---Complete-ML-Pipeline e11065652d83798ea93a3607696c33a4cc0a8157
yahiaehab10_end-to-end-mlflow-demo 505b26741136d20bfdb1e36949c9bfd150d7c27d
yannick-yf_foreshadwownba-dvc-data-pipeline 90271fa933ab824e0e31f58e047a4a4f5ed28a16
Yash-Chindam_self-optimizing-production-rag-platform 345c34412fbc91578851ffc1a9a38d08b8f30884
yash-purswani_MLOps-Project-ME22B214 3369c9ad1347fe9df9752c0d5ae35ebf3436c695
Yash2561619_spotify-hybrid_recommendation-system 5e6e181d20b54b0dfa13a92b90ec4fb193cd62c9
YASHASSHETTYYY_churnpredictionResearch c550c778e9d10d1d627b7ff51e917c76383e443a
yashaswinihr15_Kidney-Disease-Classification-MLflow-DVC db22a2aadd081212d3b5a303cc88726981be9cc0
Yashgghjj_End-to-End-ml-pipeline 0d894a794895538ca9a759fb9a8e6cf7d8ffc044
YashGupta2003_MLOPS-Complete-ML-Pipeline 233c706569a4b8d8375d0cfdff45601a272aa8ce
YashMistry1402_mlops-experiment-tracker 7223302c5b9a499d1fe23725a97180943aca05de
Yashodhan-7620_Fire-Before-Fire 63ba764cb7a043c6638d9fb3460aab3d1d4e8e2e
Yashraj-singh785_end_to_dvcPipeline_using-dvc-awsS3 9a3e105b34de9cf215fd9fd4a50edf03c6dbb35b
YashShelar007_ml-pipeline e08025a3a5cd15f8334ea233d1c1f6a43e4c2ea4
YashTandon05_dvc-pipeline c0c7549b8686faf53c679aafe2040f9ff16ba52b
Yashwanth-R19_loan-default-mlops adf3e1ac1d986d4c5a9577319f0f57cc3a73fef6
yasmine-oukemoum_dvc-mlflow-fastapi-pipeline e53048d5f682a39dc9844ee045ffaf4e2eca0180
Yham10_Real-Time-Bank-Fraud-Detection-Platform f92a52d319456326b9384e8f347fa6514c5dbfeb
Yimeng000_itcs355_project cc1f4d0ddac74f54e32acc694829d09d3b646b37
yinx111_U-Netpp-MLops-Workflow ee45b126761a6372c452c6904740541aa62334a0
ykansh_Capstone-Project c0e8f29b6c8fc9b460b61fb9bcc2e3266d1331be
yo-resistor_immune-gene-viewer 2929b3a25dfa8038966acaa2b2e10c5339a7fa7b
yochelo_ISTEA-Laboratorio-Mineria-Datos f182039df4b5ab2aa0596d9a2a8a1fbb0587e5a2
yogeshkarnatak454_MLOPS-Complete-ML-Pipeline 157ec09a057198ad13d9a40e315a2c6575f4551b
Yossef-moftah-dev_arabic-sentiment-arabert 0177670ca4af812f32cddec299bdd9d0cd2e316b
Yossef-moftah-dev_Neovim_github 77354393576aaa0d272286a96e1310897916d766
younescoo2003_ml-pipeline-dvc-mlflow 4123326cb0033156ea88b606a456e363c6ce1ed9
Yousaf-rao_MLOPS-Complete-ML-Pipeline 20e74e457f0163b431626b41e49518c129920b9a
Yousef282-sys_RAG_Egyptain_Law 4da0424123370cf5685da65fc52db9ab21fa7d07
Youssefx64_sanad-legal-qa 6c84fa6b6d90b06e01d53407fd3c91d07dd6eed8
Ysh14_predictive-maintenance-platform 8a191c01f53962005778e53a946194b883990359
yuanDataScience_CI_K8s 4006264d784e5634a9c6a8c7e87d2ef29cfdca6a
yuanDataScience_dvc_pipeline dcf89baaee5636f2e11a81fe7a47ea93ef921a90
yuhanwu-ncsu_apnep-wsi-pipeline 5be740341816ffd5afa411b33b12f895514b523c
yulyaaamih_mlops-course 2dedcfe9ecc82fc5f2607fc2c342b8d4fb084628
yusufM03_Classification_Cancer_Mlflow-DVC dea09e93c6d4e636ba9b70a9b63a999d59c0fc9a
zabih1_emotion-detection 06f53bd01a9018b6c198945017bee35addd253d2
zacharias1219_chest-cancer-classification 4a1c30ef89ff4d857e933f14ce81019e295e6493
zaid-sharieff_GI-Polyp-Image-MLOps 650ec68067f20059ee5f0e4128aba62c7bd1bd6c
zaidrobbani_DBD-MACHINE-LEARNING f4b76829ed29250389e9cebf11b5337f756026e3
Zakaria-laktati_MLOps-project-template 3ef88784c47c311ebcc80b641424e08020d90f7b
ZakariaRochdi_MLOps-Pneumonia-Detection ecc1a6c016725bd7e1d9a5e09193af5780ce9477
zalmawati_ml-cicd-phase1-demo fe883e9354f88c6ca9a06e4bf40131b6f2d246d0
zayn-zeny_mlops-assignment-fashion-ann-pipeline bde31e99ec3adf828491439debd0a016e4ac1893
zeasshura_mlops_hw5 e780544c46413e1a091557e0ae37ff3ea32e5ce2
zeerafle_sitting-posture c89cd9e23a7f5838510e2919fef08fdaae549337
zegdane1998_fake-news-mlops 1b261873bbf0f86cf11fa0bc22c4bf36a896efaa
ZeinabMahfouz_The-Egyptian-Civil-Code-RAG 768013fed82cfee0336601380659fb2d34eb8f4e
zeinamostafa254_MLOps-RAG-Project 6a4ad8f59f564502d99d54f896baa54153ec507c
zenith-nguyen_AI_Project_Insurance 306f3cc579d4047bdc4df8d000beadc08304a27c
Zero-Omni_mlops-tp3-dvc 20beba7076410faaef07363b31db5635a001e405
zhishengxiong_power-system-risk-estimation 980bfec2af0fa828ce4d411919e3b8012270150d
zhuy16_mlops_biomarker_pipeline 0d488ef0d1979e6a471d47cfc9559be225faf0a5
zohaib-7035_mlflow-dvc-pipeline 0cfec9cae99cb036df11ba0c24bc445463b53361
ZOKHIDKHANJAROV_Credit-scoring-mlops a0404d7ebd460b6114e69ee7c28bc5bddfc85c4c
ZOKHIDKHANJAROV_Titanic-Survival-Prediction 8abf6c959778623c2196abb401c089ed05d105da
Zubairworkspace_MLOPS-COMPLETE-ML-PIPELINE 677454488110268cc0658b952a39f6a0ded87a5e
Zulqarnain-10_credit-risk-service 7f4f13b63d319adf618c152e8ecc33a83575e535


==> anc/results/audit_labels.csv <==
id,repo,commit,stage,trigger_file,label,note
1,Ahmed2797_Customer-Churn-Prediction,9391edb01c0ee62d525032cafa847d92436e70af,data_ingestion,project/components/model_trainer.py,B,import of unrelated trainer module via main.py
2,mathewsrc_mlops-template,ab2ac1ca9922c256bd5bb79467b6ec48c8dcad2c,tunning,src/tunning.py,A,stage's own entry script (undeclared) rewritten with grid search
3,NU-Academics_read-mas,5302e85a47d5569ec6805e2a88ea64b705bf6f44,benchmark,src/requirement/re_agent/requirements_wrapper.py,A,agent implementation changed (SequentialAgent)
4,dibyendubiswas1998_Insurance-Premium-Prediction,f9aae898ed1d7420d59a6261dc9e5a46c9547757,data_ingestion,src/insurance_premium_prediction/config/configuration.py,A,ingestion columns now read from config
5,NU-Academics_read-mas,fc6b0c5955805999c091fcb9417015ddd322da45,benchmark,src/eval/eval_tools/code_generator.py,B,"model constant moved, same value"
6,IamGianluca_petfinder-pawpularity-score,0df784d599a8d93fb53cfc41dbd8b2e0f0c7f54d,train_one,src/ml/optim.py,A,warmup schedule formula changed
7,NU-Academics_read-mas,f6259ed3de46efbfbab8a48520c48679af3aa978,benchmark,src/agents/agent_util.py,B,debug log line removed
8,rashmiKumari03_Shipment-Price-Prediction,a08bf74817db5abb51bb3aa638a01acd574fc820,data_ingestion,src/Shipment_Price_Prediction/utils/main_utils.py,B,utility module refactor; no evidence the stage's functions changed
9,abhishekd23_dvc_pipeline,75bc972834ff2965fef7dfccb5a3860d1ef853d8,evaluate,src/evaluate.py,B,entry script (undeclared) output file naming changed
10,NU-Academics_read-mas,f914a7cc4b42e59bd7a283506798777e07b7214f,benchmark,src/eval/eval_agents/eval_code_generator.py,B,lazy agent construction
11,NycolasGarcia_Medical-Triage-NLP,909db9d07013319b231a0d7dea44e5f3ef8b624a,download,src/config.py,B,new unused config field
12,FrienDotJava_bpjs-hospital-readmission,42bde7005b670eb40f2a78de9db46ec054d853ee,data_cleaning,src/utils.py,B,helper functions added
13,Kallappa2005_MLOPS_RED_WINE_QUALITY_PREDICTION,ba46ad69e8b65e7fe4052ac600548832aac72876,model_evaluation,src/mlProject/utils/model_registry.py,B,registry function gains optional arguments
14,NU-Academics_read-mas,e82d5ed0451ab39ccb5513c9e4363dd7b7551d2b,benchmark,src/requirement/analyzer/analyzer_agent.py,A,LLM agent generation config changed
15,abhishekd23_dvc_pipeline,5d22699e7554dbc6cb9450f90f4edb2b2c1e9c37,predict,src/predict.py,A,entry script (undeclared) prediction output rewritten
16,rashmiKumari03_Shipment-Price-Prediction,a23a0cd78429e90b7cd6452162a780c612757a54,data_ingestion,src/Shipment_Price_Prediction/constant/__init__.py,B,host constant changed
17,luanfreitas5_sentimento-ptbr-llm,3242da936318ab5d314545df3e66eeca11085525,ingestion,src/inference/predictor.py,B,"inference key rename, unused by ingestion"
18,rashmiKumari03_Shipment-Price-Prediction,434ae0eb74ba7e9b577b71a309f2e7b128f2383a,full_pipeline,config/model.yaml,A,base model score read for promotion decision changed
19,gianfrancodemarco_plate-recognition,1d41f2c79a744cbcb1ce3965d08ab537911c0daa,train_model,src/models/mlflow_model_trainer.py,B,MLflow experiment name
20,UACJ-MIAAD_VisaPredictAI,f68597e4291939c42542c70c98f039f017b75011,key_facts,vp_model/ledger.py,B,stricter validation guard
21,taohidislamkhan_ClimaGuard,d29bf9f90ed681b0b1e864526813b9a4453b2251,featurize,src/utils/io.py,B,"single-threaded prediction helper, not used by featurize"
22,MinhHaDuong_climate-finance-het,2af6a5db0788ed39d4241dc85b6788000ba810da,jetp_pull,scripts/utils.py,A,extra field fetched into output dataset
23,NU-Academics_read-mas,879465b89459fe70faa648b8bfcf2885c17d2b30,benchmark,src/prompt_templates/single_prompt.py,A,LLM system prompt rewritten
24,Cisco248_Customer-Churn-Prediction,40112b47764353682ccbb00e8902ee2b5b1b2a77,preprocessing,src/config.py,B,unused constant removed
25,emelineroblot_jedha-final-projet-dslead,2d545f65ed7f32e4bb327c610914b91b3a135e22,train,src/training/registry.py,B,registry refactor
26,ccao-data_model-res-avm,a29e93fdfdf52c47f51610e6c0ef8eed77bfdc0d,evaluate,pipeline/03-evaluate.R,A,evaluation metric pmin changed to pmax in undeclared R entry script
27,UACJ-MIAAD_VisaPredictAI,45c4443a0348134a5ce578e32d8d8e1889ce7d7e,scrape,freeze_snapshots.py,B,abort guard added
28,UNIL-DESI_cluster-ci,12733ae36e508dd39f1564f7d6d84105fe1dc2e5,branch_a_step1@1,metrics/prep.json,C,metrics JSON written by another stage; string reference is a write
29,ccao-data_model-res-avm,5da6b309dd19ce23b35a7649e3d78ce97b514683,ingest,pipeline/00-ingest.R,B,database connection work group
30,dibyendubiswas1998_Insurance-Premium-Prediction,6f98f4e846b084edc92bcbb323edd509918f444f,data_ingestion,src/insurance_premium_prediction/utils/common_utils.py,B,helper function added
31,chrisjcc_ask-before-answer,1dc44232bf4bed4b63a1cd672c02eb81ea7ca777,train_dpo_only,src/training/trainer.py,A,model loading and checkpoint resume changed
32,tnt1626_deep-learning-architecture-experiments,87b2e6716d8139ce3b515bee71d029925a7c4666,evaluate_convnext_v1,metrics.json,C,"metrics JSON output, not an input"
33,akucia_analog-watch-recognition,84df7129ec378cba8bd1f4066c46864188f810af,eval-detector,watch_recognition/watch_recognition/targets_encoding.py,A,mask decoding used by detector evaluation changed
34,UNIL-DESI_cluster-ci,b64ea2a974c2f620d1e98321d647e0e27b67f2d0,branch_a_step1@1,metrics/branch_b1.json,C,metrics JSON written by another stage
35,VivekaAryan_Cancer-classfiication-using-MLflow-and-DVC,f616abf4344c1bd7b57fea14ac6a46b6974257e1,data_ingestion,src/ChestCancerClassfication/utils/common.py,B,decode helper not used by ingestion
36,gianfrancodemarco_plate-recognition,c1dd9e794a610a2bd74a18fafbdb5d6a057f4d5b,download_data,src/__init__.py,B,logging configuration
37,subhayudutta_Sentiment-Analysis-of-Flipkart-Reviews,4e32311f5e72963a2db5e97592ede1959e5213b9,data_transformation,src/reviewAnalysis/components/data_transformation.py,A,text-cleaning step re-enabled in undeclared transformation component
38,raviteja311_Automated-Support-Ticket-Classification,ef7cad64ad223a54cf2dc867d2dc0d6a73dfaa56,eval_india,metrics/baselines.json,C,"baseline metrics JSON, output-like"
39,Kallappa2005_MLOPS_RED_WINE_QUALITY_PREDICTION,8bf72495cc13db62cc9f613c7481b61704812e3f,model_trainer,src/mlProject/utils/model_registry.py,B,promotion bookkeeping
40,IamGianluca_ranzcr-clip-catheter-line-classification,1f29aff404072ab7b4637f8e01bafdf7c73d1278,train_resnet18_128,src/ml/classification.py,A,model constructor switched to timm


==> anc/results/breakdown_changes.csv <==
category,commits,stale_commits,stale_rate
code,13047,1156,0.0886
config/params,8168,467,0.0572
notebook,1814,104,0.0573
environment,4579,183,0.04
data pointer (.dvc),4122,37,0.009
pipeline definition,2557,156,0.061
tests,4683,275,0.0587
CI,3864,71,0.0184
documentation,14934,304,0.0204
documentation only,6930,0,0.0


==> anc/results/breakdown_roles.csv <==
role,stage_slots,reused_slots,stale_reused,stale_share_of_reused,share_of_all_stale
Data preparation,75793,67721,1372,0.0203,0.3194
Training,33689,28398,791,0.0279,0.1841
Evaluation,31043,25019,1227,0.049,0.2856
Other,68342,53010,906,0.0171,0.2109


==> anc/results/case_study_ccao.json <==
{
 "repository": "ccao-data/model-res-avm",
 "fix_commit": "dd0dcc3d449267bb52ebfda8e321201d4280b876 2024-08-19T10:16:23-05:00 Edit DVC deps to include cmd run files (#240)",
 "window_before": [
  "2022-02-17",
  "2024-07-01"
 ],
 "commits_before": 264,
 "stale_commits_before": 83,
 "stale_stage_events_before": 310,
 "evaluate_stale_reuses_before": 50,
 "commits_after": 141,
 "stale_commits_after": 0,
 "example_commit": "a29e93fdfdf52c47f51610e6c0ef8eed77bfdc0d 2024-01-24T15:28:28Z Boot 0 or sub-0 values from ratio stats",
 "example_flagged_by_replay": true,
 "stale_stage_counts_before": {
  "finalize": 62,
  "evaluate": 50,
  "assess": 46,
  "interpret": 42,
  "upload": 35,
  "train": 32,
  "ingest": 27,
  "export": 16
 }
}

==> anc/results/causes.json <==
{
 "flagged_commits": 1268,
 "with_code_cause": 1114,
 "with_config_cause_only": 154,
 "stages_with_python_entry": 3969,
 "entry_not_declared_share": 0.05931517929361014,
 "stages_with_local_imports": 2753,
 "undeclared_import_share_among_importing": 0.742462767889575,
 "any_undeclared_code_share": 0.5384227765180146,
 "repos_with_any_undeclared_code": 469,
 "repos_hygiene": 711
}

==> anc/results/change_mix.csv <==
category,commits,share
documentation,14934,0.3921434760916945
code,13047,0.3425938082609038
other,9710,0.2549694089226164
config/params,8168,0.21447890134705774
ONLY:documentation,6930,0.18197095817031222
dvc.lock,6181,0.16230338996402593
tests,4683,0.12296825355145341
environment,4579,0.1202373762571226
data pointer (.dvc),4122,0.1082372712233805
ONLY:code,4101,0.10768584407740987
CI,3864,0.10146259485859832
pipeline definition,2557,0.0671428196308064
ONLY:other,2406,0.06317779586692225
ONLY:CI,2140,0.05619305201796077
notebook,1814,0.0476328020376546
ONLY:environment,1662,0.04364151983824804
ONLY:config/params,1275,0.03347950529107476
ONLY:dvc.lock,739,0.019404983851062155
ONLY:data pointer (.dvc),583,0.015308667909565948
ONLY:tests,465,0.012210172517921383
ONLY:notebook,295,0.0077462384791114145
ONLY:pipeline definition,266,0.006984743848961479
ONLY:CI|environment,0,0.0
ONLY:code|config/params|documentation|environment|other,0,0.0
ONLY:code|config/params|documentation,0,0.0
ONLY:CI|code,0,0.0
ONLY:CI|other,0,0.0
ONLY:code|config/params|dvc.lock|pipeline definition,0,0.0
ONLY:code|config/params|dvc.lock|environment|notebook|other|pipeline definition,0,0.0
ONLY:config/params|dvc.lock|other,0,0.0
ONLY:code|environment,0,0.0
ONLY:config/params|dvc.lock,0,0.0
ONLY:CI|config/params|dvc.lock,0,0.0
ONLY:CI|code|documentation|other|tests,0,0.0
ONLY:CI|tests,0,0.0
ONLY:config/params|data pointer (.dvc)|other,0,0.0
ONLY:CI|code|config/params|data pointer (.dvc)|dvc.lock|environment|other,0,0.0
ONLY:code|config/params|data pointer (.dvc)|other|tests,0,0.0
ONLY:CI|code|tests,0,0.0
ONLY:code|documentation|other|tests,0,0.0
ONLY:config/params|other,0,0.0
ONLY:dvc.lock|other|pipeline definition,0,0.0
ONLY:CI|environment|tests,0,0.0
ONLY:CI|environment|other,0,0.0
ONLY:code|documentation|dvc.lock|other,0,0.0
ONLY:CI|documentation,0,0.0
ONLY:code|dvc.lock|pipeline definition,0,0.0
ONLY:code|config/params|dvc.lock|environment|other|pipeline definition,0,0.0
ONLY:code|config/params,0,0.0
ONLY:code|dvc.lock|pipeline definition|tests,0,0.0
ONLY:code|documentation|pipeline definition|tests,0,0.0
ONLY:code|pipeline definition|tests,0,0.0
ONLY:code|documentation|tests,0,0.0
ONLY:code|dvc.lock|tests,0,0.0
ONLY:code|config/params|tests,0,0.0
ONLY:config/params|documentation|other,0,0.0
ONLY:code|config/params|documentation|dvc.lock|other|pipeline definition|tests,0,0.0
ONLY:code|dvc.lock,0,0.0
ONLY:code|dvc.lock|other|tests,0,0.0
ONLY:code|other|tests,0,0.0
ONLY:code|dvc.lock|other|pipeline definition|tests,0,0.0
ONLY:config/params|documentation,0,0.0
ONLY:code|config/params|environment,0,0.0
ONLY:config/params|dvc.lock|pipeline definition,0,0.0
ONLY:code|data pointer (.dvc)|dvc.lock|other|pipeline definition,0,0.0
ONLY:dvc.lock|environment|pipeline definition,0,0.0
ONLY:code|config/params|other,0,0.0
ONLY:code|config/params|other|pipeline definition,0,0.0
ONLY:code|config/params|pipeline definition,0,0.0
ONLY:code|pipeline definition,0,0.0
ONLY:code|config/params|dvc.lock|other|pipeline definition,0,0.0
ONLY:data pointer (.dvc)|other,0,0.0
ONLY:code|config/params|data pointer (.dvc)|documentation|environment|other,0,0.0
ONLY:code|tests,0,0.0
ONLY:dvc.lock|pipeline definition,0,0.0
ONLY:code|config/params|documentation|dvc.lock|environment|other|pipeline definition|tests,0,0.0
ONLY:config/params|environment|other,0,0.0
ONLY:code|config/params|environment|other,0,0.0
ONLY:CI|code|config/params|documentation|dvc.lock|environment|other|pipeline definition,0,0.0
ONLY:code|documentation|environment,0,0.0
ONLY:code|config/params|documentation|environment|other|tests,0,0.0
ONLY:code|config/params|environment|notebook|other,0,0.0
ONLY:CI|code|config/params|documentation|dvc.lock|environment|other|pipeline definition|tests,0,0.0
ONLY:code|config/params|environment|other|tests,0,0.0
ONLY:code|config/params|data pointer (.dvc)|documentation|dvc.lock|environment|notebook|other|pipeline definition|tests,0,0.0
ONLY:code|documentation|environment|other,0,0.0
ONLY:code|config/params|documentation|dvc.lock|other|pipeline definition,0,0.0
ONLY:code|dvc.lock|other,0,0.0
ONLY:code|documentation,0,0.0
ONLY:data pointer (.dvc)|documentation,0,0.0
ONLY:CI|code|config/params|documentation|environment|other|tests,0,0.0
ONLY:data pointer (.dvc)|documentation|dvc.lock,0,0.0
ONLY:config/params|documentation|environment|other,0,0.0
ONLY:environment|other,0,0.0
ONLY:documentation|other,0,0.0
ONLY:code|config/params|documentation|dvc.lock|other,0,0.0
ONLY:CI|code|config/params|documentation|dvc.lock|other,0,0.0
ONLY:code|dvc.lock|other|pipeline definition,0,0.0
ONLY:CI|code|config/params|dvc.lock,0,0.0
ONLY:CI|code|config/params|dvc.lock|other|tests,0,0.0
ONLY:code|config/params|dvc.lock|environment,0,0.0
ONLY:config/params|dvc.lock|environment|other|pipeline definition,0,0.0
ONLY:other|pipeline definition,0,0.0
ONLY:config/params|dvc.lock|environment|other,0,0.0
ONLY:code|config/params|dvc.lock|environment|other,0,0.0
ONLY:code|data pointer (.dvc)|environment|other,0,0.0
ONLY:data pointer (.dvc)|dvc.lock|environment|other|pipeline definition,0,0.0
ONLY:CI|code|config/params,0,0.0
ONLY:code|config/params|documentation|environment,0,0.0
ONLY:config/params|tests,0,0.0
ONLY:CI|config/params|other,0,0.0
ONLY:documentation|notebook,0,0.0
ONLY:code|other,0,0.0
ONLY:code|config/params|documentation|other,0,0.0
ONLY:code|config/params|documentation|environment|notebook|other|pipeline definition|tests,0,0.0
ONLY:code|config/params|documentation|notebook|other|pipeline definition,0,0.0
ONLY:code|config/params|documentation|notebook|pipeline definition,0,0.0
ONLY:code|config/params|documentation|pipeline definition,0,0.0
ONLY:code|config/params|documentation|environment|pipeline definition,0,0.0
ONLY:config/params|notebook|tests,0,0.0
ONLY:code|documentation|other,0,0.0
ONLY:code|config/params|dvc.lock,0,0.0
ONLY:documentation|environment,0,0.0
ONLY:code|data pointer (.dvc),0,0.0
ONLY:CI|code|config/params|dvc.lock|environment|other|pipeline definition,0,0.0
ONLY:CI|config/params,0,0.0
ONLY:CI|code|config/params|documentation|environment|other,0,0.0
ONLY:CI|code|config/params|other,0,0.0
ONLY:code|config/params|documentation|dvc.lock|notebook|other,0,0.0
ONLY:code|config/params|documentation|notebook|tests,0,0.0
ONLY:code|config/params|documentation|notebook|other,0,0.0
ONLY:dvc.lock|other,0,0.0
ONLY:CI|config/params|pipeline definition,0,0.0
ONLY:code|documentation|notebook|tests,0,0.0
ONLY:code|config/params|documentation|dvc.lock|environment|other,0,0.0
ONLY:config/params|documentation|other|tests,0,0.0
ONLY:CI|code|config/params|documentation|dvc.lock|environment|notebook|other|pipeline definition,0,0.0
ONLY:config/params|documentation|dvc.lock|other|pipeline definition,0,0.0
ONLY:code|config/params|documentation|notebook|other|tests,0,0.0
ONLY:config/params|documentation|dvc.lock|other,0,0.0
ONLY:documentation|dvc.lock|other,0,0.0
ONLY:CI|documentation|environment|notebook,0,0.0
ONLY:config/params|documentation|environment|notebook,0,0.0
ONLY:CI|code|documentation,0,0.0
ONLY:code|data pointer (.dvc)|other,0,0.0
ONLY:CI|code|environment|other|tests,0,0.0
ONLY:code|environment|pipeline definition,0,0.0
ONLY:config/params|data pointer (.dvc)|documentation|other,0,0.0
ONLY:config/params|environment,0,0.0
ONLY:documentation|environment|notebook|other,0,0.0
ONLY:code|dvc.lock|environment|pipeline definition,0,0.0
ONLY:code|documentation|dvc.lock|notebook,0,0.0
ONLY:dvc.lock|other|pipeline definition|tests,0,0.0
ONLY:documentation|dvc.lock|environment|other|pipeline definition,0,0.0
ONLY:other|tests,0,0.0
ONLY:CI|code|config/params|environment|other|tests,0,0.0
ONLY:code|documentation|notebook|other,0,0.0
ONLY:code|notebook,0,0.0
ONLY:CI|code|config/params|documentation|environment|notebook|other|tests,0,0.0
ONLY:CI|code|environment|tests,0,0.0
ONLY:CI|code|config/params|tests,0,0.0
ONLY:CI|code|dvc.lock|environment|other,0,0.0
ONLY:CI|documentation|other,0,0.0
ONLY:code|dvc.lock|environment|other|pipeline definition,0,0.0
ONLY:code|data pointer (.dvc)|dvc.lock|pipeline definition,0,0.0
ONLY:code|data pointer (.dvc)|dvc.lock,0,0.0
ONLY:CI|dvc.lock,0,0.0
ONLY:CI|code|documentation|environment,0,0.0
ONLY:CI|data pointer (.dvc),0,0.0
ONLY:data pointer (.dvc)|dvc.lock|other,0,0.0
ONLY:code|notebook|other,0,0.0
ONLY:config/params|other|tests,0,0.0
ONLY:CI|code|documentation|environment|other,0,0.0
ONLY:CI|code|config/params|documentation|dvc.lock|environment|notebook|other|pipeline definition|tests,0,0.0
ONLY:code|config/params|documentation|other|tests,0,0.0
ONLY:CI|code|documentation|environment|tests,0,0.0
ONLY:CI|code|config/params|environment,0,0.0
ONLY:CI|code|documentation|tests,0,0.0
ONLY:CI|code|config/params|documentation|dvc.lock|environment|other|tests,0,0.0
ONLY:code|config/params|other|tests,0,0.0
ONLY:code|config/params|documentation|tests,0,0.0
ONLY:CI|code|config/params|documentation|environment|tests,0,0.0
ONLY:code|documentation|environment|other|tests,0,0.0
ONLY:CI|code|config/params|documentation|other,0,0.0
ONLY:CI|documentation|other|tests,0,0.0
ONLY:CI|code|config/params|documentation|other|tests,0,0.0
ONLY:CI|code|documentation|notebook|other|tests,0,0.0
ONLY:config/params|documentation|notebook,0,0.0
ONLY:CI|code|environment|notebook|other,0,0.0
ONLY:config/params|environment|notebook,0,0.0
ONLY:code|config/params|documentation|environment|notebook|tests,0,0.0
ONLY:code|documentation|dvc.lock|pipeline definition,0,0.0
ONLY:config/params|data pointer (.dvc)|dvc.lock,0,0.0
ONLY:config/params|documentation|dvc.lock,0,0.0
ONLY:code|config/params|documentation|dvc.lock|environment|other|pipeline definition,0,0.0
ONLY:code|config/params|documentation|dvc.lock|environment|pipeline definition,0,0.0
ONLY:code|dvc.lock|notebook,0,0.0
ONLY:CI|code|config/params|documentation|dvc.lock|pipeline definition,0,0.0
ONLY:code|config/params|documentation|dvc.lock|notebook|other|pipeline definition,0,0.0
ONLY:notebook|other,0,0.0
ONLY:CI|code|documentation|dvc.lock|other|pipeline definition,0,0.0
ONLY:CI|code|other,0,0.0
ONLY:code|config/params|data pointer (.dvc)|documentation|dvc.lock|other|pipeline definition,0,0.0
ONLY:CI|config/params|documentation,0,0.0
ONLY:CI|config/params|environment|other,0,0.0
ONLY:CI|code|other|tests,0,0.0
ONLY:environment|notebook,0,0.0
ONLY:code|config/params|documentation|pipeline definition|tests,0,0.0
ONLY:config/params|data pointer (.dvc)|documentation|dvc.lock|other,0,0.0
ONLY:config/params|documentation|dvc.lock|pipeline definition,0,0.0
ONLY:code|documentation|environment|tests,0,0.0
ONLY:code|notebook|tests,0,0.0
ONLY:CI|documentation|environment|other,0,0.0
ONLY:CI|code|environment|other,0,0.0
ONLY:code|config/params|dvc.lock|other,0,0.0
ONLY:CI|code|config/params|documentation|environment,0,0.0
ONLY:CI|documentation|environment|other|tests,0,0.0
ONLY:CI|config/params|documentation|other|tests,0,0.0
ONLY:documentation|other|tests,0,0.0
ONLY:CI|documentation|tests,0,0.0
ONLY:code|config/params|data pointer (.dvc)|documentation|other|tests,0,0.0
ONLY:CI|code|config/params|data pointer (.dvc)|documentation|other|tests,0,0.0
ONLY:code|data pointer (.dvc)|environment|other|tests,0,0.0
ONLY:config/params|documentation|notebook|other|tests,0,0.0
ONLY:documentation|tests,0,0.0
ONLY:code|documentation|dvc.lock|other|pipeline definition|tests,0,0.0
ONLY:code|notebook|other|tests,0,0.0
ONLY:code|config/params|documentation|environment|tests,0,0.0
ONLY:config/params|notebook,0,0.0
ONLY:code|config/params|environment|pipeline definition,0,0.0
ONLY:config/params|notebook|other,0,0.0
ONLY:code|config/params|notebook,0,0.0
ONLY:code|dvc.lock|environment|notebook|pipeline definition|tests,0,0.0
ONLY:CI|code|config/params|dvc.lock|environment|other|pipeline definition|tests,0,0.0
ONLY:CI|code|documentation|environment|other|tests,0,0.0
ONLY:code|dvc.lock|environment|pipeline definition|tests,0,0.0
ONLY:CI|code|dvc.lock|environment|other|tests,0,0.0
ONLY:CI|config/params|dvc.lock|environment,0,0.0
ONLY:config/params|dvc.lock|environment,0,0.0
ONLY:CI|code|config/params|dvc.lock|environment,0,0.0
ONLY:code|config/params|data pointer (.dvc)|documentation|dvc.lock|other|pipeline definition|tests,0,0.0
ONLY:config/params|documentation|tests,0,0.0
ONLY:code|config/params|dvc.lock|other|pipeline definition|tests,0,0.0
ONLY:code|environment|tests,0,0.0
ONLY:code|config/params|documentation|environment|notebook|other|pipeline definition,0,0.0
ONLY:code|config/params|data pointer (.dvc)|documentation|dvc.lock|environment|other|pipeline definition|tests,0,0.0
ONLY:CI|environment|other|pipeline definition,0,0.0
ONLY:code|data pointer (.dvc)|documentation|environment|other,0,0.0
ONLY:code|documentation|dvc.lock|pipeline definition|tests,0,0.0
ONLY:code|config/params|pipeline definition|tests,0,0.0
ONLY:CI|config/params|documentation|environment,0,0.0
ONLY:CI|code|config/params|documentation|environment|other|pipeline definition|tests,0,0.0
ONLY:code|documentation|other|pipeline definition,0,0.0
ONLY:data pointer (.dvc)|dvc.lock,0,0.0
ONLY:code|config/params|documentation|environment|other|pipeline definition|tests,0,0.0
ONLY:documentation|environment|other,0,0.0
ONLY:config/params|data pointer (.dvc)|notebook|other,0,0.0
ONLY:documentation|dvc.lock|notebook|other|pipeline definition,0,0.0
ONLY:code|config/params|data pointer (.dvc)|documentation|dvc.lock|environment|notebook|other,0,0.0
ONLY:CI|code|config/params|documentation,0,0.0
ONLY:config/params|dvc.lock|other|pipeline definition,0,0.0
ONLY:CI|data pointer (.dvc)|other,0,0.0
ONLY:CI|config/params|other|pipeline definition,0,0.0
ONLY:CI|code|config/params|documentation|dvc.lock|other|pipeline definition,0,0.0
ONLY:CI|config/params|documentation|other,0,0.0
ONLY:config/params|documentation|other|pipeline definition,0,0.0
ONLY:code|config/params|documentation|dvc.lock|tests,0,0.0
ONLY:code|data pointer (.dvc)|documentation|dvc.lock|other,0,0.0
ONLY:code|config/params|dvc.lock|environment|pipeline definition,0,0.0
ONLY:CI|documentation|environment|notebook|other,0,0.0
ONLY:code|documentation|environment|other|pipeline definition,0,0.0
ONLY:code|data pointer (.dvc)|documentation|dvc.lock|other|pipeline definition,0,0.0
ONLY:code|dvc.lock|environment,0,0.0
ONLY:code|environment|other,0,0.0
ONLY:CI|documentation|other|pipeline definition,0,0.0
ONLY:CI|code|documentation|dvc.lock|environment|other,0,0.0
ONLY:code|config/params|dvc.lock|notebook|other|pipeline definition,0,0.0
ONLY:code|config/params|dvc.lock|notebook|other,0,0.0
ONLY:CI|code|environment,0,0.0
ONLY:code|config/params|documentation|dvc.lock,0,0.0
ONLY:code|dvc.lock|environment|other,0,0.0
ONLY:dvc.lock|notebook,0,0.0
ONLY:config/params|dvc.lock|notebook|pipeline definition,0,0.0
ONLY:code|config/params|environment|tests,0,0.0
ONLY:code|documentation|dvc.lock|environment|pipeline definition|tests,0,0.0
ONLY:code|data pointer (.dvc)|documentation|dvc.lock|environment|other|pipeline definition|tests,0,0.0
ONLY:code|data pointer (.dvc)|documentation|other|tests,0,0.0
ONLY:CI|other|tests,0,0.0
ONLY:code|documentation|environment|pipeline definition|tests,0,0.0
ONLY:CI|code|config/params|data pointer (.dvc)|documentation|dvc.lock|environment|other|pipeline definition|tests,0,0.0
ONLY:code|documentation|dvc.lock|tests,0,0.0
ONLY:CI|config/params|data pointer (.dvc)|other,0,0.0
ONLY:code|environment|other|tests,0,0.0
ONLY:code|documentation|dvc.lock|environment|other|pipeline definition|tests,0,0.0
ONLY:code|environment|notebook|tests,0,0.0
ONLY:code|documentation|dvc.lock|environment|other,0,0.0
ONLY:code|config/params|documentation|dvc.lock|environment|notebook|other|pipeline definition,0,0.0
ONLY:CI|code|config/params|documentation|dvc.lock|environment|other,0,0.0
ONLY:documentation|dvc.lock,0,0.0
ONLY:CI|code|config/params|documentation|environment|notebook|other|pipeline definition|tests,0,0.0
ONLY:code|config/params|notebook|tests,0,0.0
ONLY:code|config/params|data pointer (.dvc)|notebook|other|tests,0,0.0
ONLY:CI|code|config/params|environment|other,0,0.0
ONLY:config/params|environment|notebook|other,0,0.0
ONLY:config/params|data pointer (.dvc)|documentation|dvc.lock|environment|other|pipeline definition,0,0.0
ONLY:code|config/params|data pointer (.dvc)|dvc.lock|environment|pipeline definition,0,0.0
ONLY:CI|code|dvc.lock|environment|pipeline definition,0,0.0
ONLY:code|config/params|data pointer (.dvc)|dvc.lock|other,0,0.0
ONLY:code|documentation|other|pipeline definition|tests,0,0.0
ONLY:code|config/params|documentation|other|pipeline definition|tests,0,0.0
ONLY:code|config/params|documentation|dvc.lock|environment|other|tests,0,0.0
ONLY:code|config/params|documentation|dvc.lock|other|tests,0,0.0
ONLY:code|config/params|documentation|environment|notebook,0,0.0
ONLY:code|documentation|notebook,0,0.0
ONLY:config/params|documentation|dvc.lock|environment|notebook|other,0,0.0
ONLY:CI|config/params|documentation|environment|other,0,0.0
ONLY:config/params|documentation|notebook|other,0,0.0
ONLY:code|config/params|data pointer (.dvc)|notebook|other|pipeline definition|tests,0,0.0
ONLY:code|config/params|documentation|environment|pipeline definition|tests,0,0.0
ONLY:code|documentation|dvc.lock,0,0.0
ONLY:code|config/params|data pointer (.dvc)|documentation|dvc.lock|environment|other|pipeline definition,0,0.0
ONLY:code|documentation|environment|notebook|other,0,0.0
ONLY:code|config/params|dvc.lock|notebook|pipeline definition,0,0.0
ONLY:code|config/params|documentation|dvc.lock|notebook|pipeline definition,0,0.0
ONLY:code|config/params|dvc.lock|notebook,0,0.0
ONLY:code|environment|notebook,0,0.0
ONLY:code|config/params|dvc.lock|environment|other|tests,0,0.0
ONLY:config/params|notebook|other|tests,0,0.0
ONLY:documentation|notebook|other,0,0.0
ONLY:code|config/params|environment|notebook|other|tests,0,0.0
ONLY:code|documentation|environment|notebook,0,0.0
ONLY:CI|code|config/params|data pointer (.dvc)|documentation|dvc.lock|environment|other,0,0.0
ONLY:data pointer (.dvc)|dvc.lock|other|pipeline definition,0,0.0
ONLY:data pointer (.dvc)|dvc.lock|pipeline definition,0,0.0
ONLY:CI|documentation|dvc.lock|other,0,0.0
ONLY:code|config/params|documentation|dvc.lock|environment|notebook|other,0,0.0
ONLY:documentation|dvc.lock|environment|notebook,0,0.0
ONLY:CI|code|config/params|documentation|dvc.lock|notebook|other|pipeline definition,0,0.0
ONLY:code|config/params|notebook|other,0,0.0
ONLY:environment|notebook|other,0,0.0
ONLY:code|documentation|notebook|other|tests,0,0.0
ONLY:environment|other|pipeline definition,0,0.0
ONLY:code|config/params|dvc.lock|environment|notebook|other,0,0.0
ONLY:code|dvc.lock|environment|notebook|other,0,0.0
ONLY:code|dvc.lock|notebook|other|pipeline definition,0,0.0
ONLY:code|dvc.lock|environment|notebook|other|pipeline definition,0,0.0
ONLY:code|config/params|documentation|dvc.lock|pipeline definition,0,0.0
ONLY:config/params|documentation|environment|other|tests,0,0.0
ONLY:code|data pointer (.dvc)|documentation|other,0,0.0
ONLY:environment|tests,0,0.0
ONLY:code|dvc.lock|notebook|pipeline definition,0,0.0
ONLY:code|documentation|environment|notebook|pipeline definition|tests,0,0.0
ONLY:CI|config/params|documentation|dvc.lock|environment|other,0,0.0
ONLY:code|config/params|environment|other|pipeline definition,0,0.0
ONLY:code|config/params|other|pipeline definition|tests,0,0.0
ONLY:config/params|data pointer (.dvc)|documentation|dvc.lock|environment|other,0,0.0
ONLY:CI|code|environment|notebook|tests,0,0.0
ONLY:code|config/params|environment|pipeline definition|tests,0,0.0
ONLY:documentation|dvc.lock|notebook|other,0,0.0
ONLY:code|other|pipeline definition,0,0.0
ONLY:CI|code|documentation|environment|other|pipeline definition,0,0.0
ONLY:code|config/params|documentation|environment|notebook|other,0,0.0
ONLY:code|config/params|notebook|other|pipeline definition,0,0.0
ONLY:data pointer (.dvc)|other|pipeline definition,0,0.0
ONLY:CI|dvc.lock|pipeline definition,0,0.0
ONLY:data pointer (.dvc)|environment,0,0.0
ONLY:CI|code|config/params|environment|tests,0,0.0
ONLY:CI|code|config/params|data pointer (.dvc)|pipeline definition|tests,0,0.0
ONLY:config/params|environment|other|pipeline definition,0,0.0
ONLY:code|config/params|data pointer (.dvc)|documentation|other,0,0.0
ONLY:documentation|pipeline definition,0,0.0
ONLY:code|dvc.lock|notebook|other,0,0.0
ONLY:code|documentation|dvc.lock|environment|other|tests,0,0.0
ONLY:code|documentation|environment|other|pipeline definition|tests,0,0.0
ONLY:CI|code|config/params|documentation|dvc.lock|environment|pipeline definition|tests,0,0.0
ONLY:CI|code|config/params|environment|other|pipeline definition,0,0.0
ONLY:CI|config/params|dvc.lock|environment|other,0,0.0
ONLY:CI|code|dvc.lock|environment|tests,0,0.0
ONLY:code|data pointer (.dvc)|documentation|dvc.lock|environment|pipeline definition|tests,0,0.0
ONLY:config/params|pipeline definition,0,0.0
ONLY:config/params|documentation|dvc.lock|environment|other,0,0.0
ONLY:code|config/params|documentation|other|pipeline definition,0,0.0
ONLY:code|config/params|environment|other|pipeline definition|tests,0,0.0
ONLY:CI|code|config/params|dvc.lock|pipeline definition|tests,0,0.0
ONLY:code|documentation|dvc.lock|environment|other|pipeline definition,0,0.0
ONLY:documentation|dvc.lock|pipeline definition,0,0.0
ONLY:documentation|dvc.lock|other|pipeline definition,0,0.0
ONLY:CI|code|config/params|documentation|tests,0,0.0
ONLY:code|config/params|documentation|environment|other|pipeline definition,0,0.0
ONLY:environment|pipeline definition,0,0.0
ONLY:CI|code|config/params|documentation|dvc.lock|environment|tests,0,0.0
ONLY:code|config/params|dvc.lock|environment|pipeline definition|tests,0,0.0
ONLY:code|config/params|dvc.lock|tests,0,0.0
ONLY:code|config/params|dvc.lock|pipeline definition|tests,0,0.0
ONLY:code|dvc.lock|notebook|other|pipeline definition|tests,0,0.0
ONLY:CI|config/params|environment,0,0.0
ONLY:code|config/params|data pointer (.dvc)|dvc.lock|notebook|other,0,0.0
ONLY:code|config/params|data pointer (.dvc)|dvc.lock|other|pipeline definition,0,0.0
ONLY:code|documentation|pipeline definition,0,0.0
ONLY:CI|code|config/params|dvc.lock|environment|notebook|other|pipeline definition,0,0.0
ONLY:code|config/params|documentation|dvc.lock|pipeline definition|tests,0,0.0
ONLY:config/params|documentation|environment,0,0.0
ONLY:code|config/params|documentation|dvc.lock|environment|pipeline definition|tests,0,0.0
ONLY:code|config/params|data pointer (.dvc)|tests,0,0.0
ONLY:data pointer (.dvc)|documentation|other|tests,0,0.0
ONLY:data pointer (.dvc)|documentation|other,0,0.0
ONLY:documentation|environment|other|tests,0,0.0
ONLY:config/params|data pointer (.dvc)|documentation|other|tests,0,0.0
ONLY:code|data pointer (.dvc)|other|tests,0,0.0
ONLY:code|data pointer (.dvc)|documentation|dvc.lock|other|tests,0,0.0
ONLY:code|data pointer (.dvc)|documentation|dvc.lock|other|pipeline definition|tests,0,0.0
ONLY:code|environment|other|pipeline definition|tests,0,0.0
ONLY:code|documentation|dvc.lock|other|tests,0,0.0
ONLY:code|other|pipeline definition|tests,0,0.0
ONLY:documentation|environment|other|pipeline definition,0,0.0
ONLY:pipeline definition|tests,0,0.0
ONLY:documentation|environment|tests,0,0.0
ONLY:other|pipeline definition|tests,0,0.0
ONLY:documentation|dvc.lock|pipeline definition|tests,0,0.0
ONLY:code|config/params|data pointer (.dvc)|documentation|other|pipeline definition|tests,0,0.0
ONLY:environment|other|tests,0,0.0
ONLY:code|data pointer (.dvc)|tests,0,0.0
ONLY:code|data pointer (.dvc)|documentation|pipeline definition|tests,0,0.0
ONLY:data pointer (.dvc)|pipeline definition,0,0.0
ONLY:code|documentation|dvc.lock|other|pipeline definition,0,0.0
ONLY:dvc.lock|environment|other,0,0.0
ONLY:code|config/params|documentation|environment|notebook|other|tests,0,0.0
ONLY:CI|config/params|documentation|other|pipeline definition,0,0.0
ONLY:code|config/params|data pointer (.dvc)|documentation|environment|other|tests,0,0.0
ONLY:code|config/params|dvc.lock|environment|notebook,0,0.0
ONLY:code|config/params|dvc.lock|environment|notebook|tests,0,0.0
ONLY:code|dvc.lock|environment|notebook|other|tests,0,0.0
ONLY:config/params|dvc.lock|notebook,0,0.0
ONLY:config/params|data pointer (.dvc)|dvc.lock|other,0,0.0
ONLY:config/params|data pointer (.dvc)|dvc.lock|pipeline definition,0,0.0
ONLY:code|config/params|data pointer (.dvc)|dvc.lock|pipeline definition,0,0.0
ONLY:config/params|data pointer (.dvc)|dvc.lock|other|pipeline definition,0,0.0
ONLY:code|data pointer (.dvc)|notebook,0,0.0
ONLY:code|config/params|data pointer (.dvc)|dvc.lock|environment|other|pipeline definition,0,0.0
ONLY:code|config/params|data pointer (.dvc)|dvc.lock,0,0.0
ONLY:code|data pointer (.dvc)|documentation|dvc.lock|environment|other|pipeline definition,0,0.0
ONLY:dvc.lock|environment|other|pipeline definition,0,0.0
ONLY:CI|code|config/params|data pointer (.dvc)|documentation|dvc.lock|environment|notebook|other|pipeline definition,0,0.0
ONLY:CI|code|dvc.lock|other|pipeline definition,0,0.0
ONLY:config/params|environment|other|tests,0,0.0
ONLY:code|config/params|documentation|environment|notebook|pipeline definition|tests,0,0.0
ONLY:config/params|documentation|notebook|pipeline definition,0,0.0
ONLY:code|config/params|documentation|notebook|pipeline definition|tests,0,0.0
ONLY:code|config/params|notebook|pipeline definition|tests,0,0.0
ONLY:code|documentation|environment|notebook|tests,0,0.0
ONLY:code|config/params|environment|notebook|tests,0,0.0
ONLY:code|config/params|documentation|notebook|other|pipeline definition|tests,0,0.0
ONLY:code|config/params|notebook|other|tests,0,0.0
ONLY:documentation|dvc.lock|environment|other,0,0.0
ONLY:code|notebook|pipeline definition,0,0.0
ONLY:code|config/params|notebook|pipeline definition,0,0.0
ONLY:CI|code|config/params|other|tests,0,0.0
ONLY:CI|documentation|dvc.lock,0,0.0
ONLY:code|config/params|dvc.lock|environment|other|pipeline definition|tests,0,0.0
ONLY:code|config/params|data pointer (.dvc)|dvc.lock|other|pipeline definition|tests,0,0.0
ONLY:config/params|data pointer (.dvc)|documentation,0,0.0
ONLY:code|data pointer (.dvc)|documentation|tests,0,0.0
ONLY:code|data pointer (.dvc)|documentation,0,0.0
ONLY:CI|documentation|environment,0,0.0
ONLY:data pointer (.dvc)|documentation|dvc.lock|other,0,0.0
ONLY:code|data pointer (.dvc)|pipeline definition,0,0.0
ONLY:CI|documentation|dvc.lock|environment,0,0.0
ONLY:CI|code|dvc.lock|environment|other|pipeline definition,0,0.0
ONLY:CI|code|config/params|dvc.lock|other|pipeline definition,0,0.0
ONLY:CI|code|config/params|data pointer (.dvc)|documentation|dvc.lock|other|pipeline definition|tests,0,0.0
ONLY:CI|code|config/params|dvc.lock|environment|other|tests,0,0.0
ONLY:code|documentation|dvc.lock|notebook|pipeline definition,0,0.0
ONLY:CI|code|config/params|dvc.lock|environment|tests,0,0.0
ONLY:CI|other|pipeline definition|tests,0,0.0
ONLY:code|documentation|dvc.lock|environment|pipeline definition,0,0.0
ONLY:data pointer (.dvc)|notebook,0,0.0
ONLY:code|config/params|dvc.lock|notebook|other|pipeline definition|tests,0,0.0
ONLY:CI|code|config/params|data pointer (.dvc)|documentation,0,0.0
ONLY:CI|code|documentation|environment|other|pipeline definition|tests,0,0.0
ONLY:CI|code|config/params|dvc.lock|other,0,0.0
ONLY:code|documentation|dvc.lock|environment,0,0.0
ONLY:CI|code|config/params|documentation|other|pipeline definition|tests,0,0.0
ONLY:CI|pipeline definition,0,0.0
ONLY:CI|code|documentation|dvc.lock|environment|other|pipeline definition,0,0.0
ONLY:CI|config/params|other|tests,0,0.0
ONLY:CI|code|config/params|data pointer (.dvc)|documentation|dvc.lock|other|pipeline definition,0,0.0
ONLY:CI|dvc.lock|environment,0,0.0
ONLY:CI|code|dvc.lock|environment,0,0.0
ONLY:code|documentation|dvc.lock|notebook|other|pipeline definition,0,0.0
ONLY:CI|code|documentation|dvc.lock|other|tests,0,0.0
ONLY:CI|code|documentation|other,0,0.0
ONLY:code|config/params|data pointer (.dvc)|documentation,0,0.0
ONLY:CI|code|config/params|documentation|dvc.lock|pipeline definition|tests,0,0.0
ONLY:CI|dvc.lock|other,0,0.0
ONLY:dvc.lock|environment,0,0.0
ONLY:config/params|documentation|environment|notebook|other,0,0.0
ONLY:CI|code|config/params|documentation|dvc.lock|other|pipeline definition|tests,0,0.0
ONLY:config/params|documentation|dvc.lock|notebook,0,0.0
ONLY:code|config/params|documentation|notebook,0,0.0
ONLY:config/params|dvc.lock|notebook|other,0,0.0
ONLY:CI|config/params|documentation|tests,0,0.0
ONLY:code|config/params|dvc.lock|other|tests,0,0.0
ONLY:CI|config/params|data pointer (.dvc)|dvc.lock|notebook|other|pipeline definition,0,0.0
ONLY:config/params|dvc.lock|environment|notebook|other,0,0.0
ONLY:CI|code|documentation|dvc.lock|environment|other|pipeline definition|tests,0,0.0
ONLY:CI|code|dvc.lock|tests,0,0.0
ONLY:CI|documentation|dvc.lock|other|pipeline definition,0,0.0
ONLY:CI|code|config/params|documentation|dvc.lock|other|tests,0,0.0
ONLY:CI|code|documentation|dvc.lock|environment,0,0.0
ONLY:code|config/params|data pointer (.dvc)|documentation|dvc.lock|other,0,0.0
ONLY:CI|code|config/params|data pointer (.dvc)|other|tests,0,0.0
ONLY:documentation|dvc.lock|tests,0,0.0
ONLY:config/params|documentation|dvc.lock|other|tests,0,0.0
ONLY:code|data pointer (.dvc)|dvc.lock|environment|other|pipeline definition,0,0.0
ONLY:code|config/params|data pointer (.dvc)|documentation|environment|tests,0,0.0
ONLY:config/params|dvc.lock|other|tests,0,0.0
ONLY:CI|code|config/params|dvc.lock|other|pipeline definition|tests,0,0.0
ONLY:code|config/params|data pointer (.dvc)|documentation|tests,0,0.0
ONLY:code|config/params|data pointer (.dvc)|documentation|dvc.lock|other|tests,0,0.0
ONLY:CI|config/params|environment|notebook,0,0.0
ONLY:config/params|dvc.lock|notebook|other|tests,0,0.0
ONLY:documentation|notebook|tests,0,0.0
ONLY:CI|documentation|environment|tests,0,0.0
ONLY:code|documentation|environment|notebook|other|tests,0,0.0
ONLY:CI|environment|other|tests,0,0.0
ONLY:code|data pointer (.dvc)|dvc.lock|environment|notebook|other|pipeline definition,0,0.0
ONLY:CI|config/params|tests,0,0.0
ONLY:CI|code|documentation|environment|notebook|other|tests,0,0.0
ONLY:CI|code|notebook|tests,0,0.0
ONLY:CI|config/params|environment|other|tests,0,0.0
ONLY:CI|code|config/params|documentation|notebook|tests,0,0.0
ONLY:CI|code|documentation|dvc.lock|tests,0,0.0
ONLY:code|config/params|data pointer (.dvc)|dvc.lock|environment|other,0,0.0
ONLY:code|dvc.lock|environment|tests,0,0.0
ONLY:CI|code|data pointer (.dvc)|documentation|environment|notebook|other|pipeline definition,0,0.0
ONLY:code|config/params|documentation|dvc.lock|notebook,0,0.0
ONLY:code|dvc.lock|notebook|tests,0,0.0
ONLY:CI|code|environment|other|pipeline definition,0,0.0
ONLY:CI|documentation|pipeline definition,0,0.0
ONLY:CI|code|config/params|dvc.lock|environment|other,0,0.0
ONLY:code|config/params|documentation|dvc.lock|notebook|other|pipeline definition|tests,0,0.0
ONLY:CI|config/params|documentation|environment|tests,0,0.0
ONLY:CI|environment|pipeline definition,0,0.0
ONLY:CI|config/params|environment|other|pipeline definition|tests,0,0.0
ONLY:code|config/params|data pointer (.dvc)|other|pipeline definition,0,0.0
ONLY:code|data pointer (.dvc)|dvc.lock|other,0,0.0
ONLY:code|config/params|data pointer (.dvc)|documentation|dvc.lock|environment|other,0,0.0
ONLY:config/params|documentation|dvc.lock|environment|other|pipeline definition,0,0.0
ONLY:config/params|data pointer (.dvc)|documentation|dvc.lock|other|pipeline definition,0,0.0
ONLY:config/params|data pointer (.dvc)|other|tests,0,0.0
ONLY:data pointer (.dvc)|dvc.lock|other|tests,0,0.0
ONLY:code|environment|other|pipeline definition,0,0.0
ONLY:documentation|other|pipeline definition,0,0.0
ONLY:code|config/params|data pointer (.dvc)|dvc.lock|environment|notebook,0,0.0
ONLY:CI|config/params|dvc.lock|other,0,0.0
ONLY:code|dvc.lock|environment|other|pipeline definition|tests,0,0.0
ONLY:code|notebook|pipeline definition|tests,0,0.0
ONLY:CI|code|config/params|documentation|dvc.lock|environment|notebook|other|tests,0,0.0
ONLY:CI|code|config/params|other|pipeline definition,0,0.0
ONLY:CI|code|config/params|dvc.lock|tests,0,0.0
ONLY:CI|code|config/params|data pointer (.dvc)|documentation|dvc.lock|environment|notebook|other|pipeline definition|tests,0,0.0
ONLY:code|config/params|data pointer (.dvc)|environment|notebook|other|pipeline definition,0,0.0
ONLY:data pointer (.dvc)|dvc.lock|notebook,0,0.0
ONLY:code|config/params|environment|notebook,0,0.0
ONLY:code|config/params|data pointer (.dvc)|documentation|dvc.lock|environment|notebook,0,0.0
ONLY:documentation|environment|notebook,0,0.0
ONLY:code|data pointer (.dvc)|dvc.lock|notebook|other|pipeline definition,0,0.0
ONLY:dvc.lock|notebook|other|pipeline definition,0,0.0
ONLY:code|config/params|data pointer (.dvc)|dvc.lock|environment|notebook|other|pipeline definition,0,0.0
ONLY:code|documentation|dvc.lock|environment|notebook,0,0.0
ONLY:code|config/params|documentation|dvc.lock|environment|notebook,0,0.0
ONLY:code|data pointer (.dvc)|environment|notebook|other,0,0.0
ONLY:data pointer (.dvc)|dvc.lock|notebook|other|pipeline definition,0,0.0
ONLY:data pointer (.dvc)|notebook|other,0,0.0
ONLY:config/params|data pointer (.dvc)|dvc.lock|environment|notebook|other|pipeline definition,0,0.0
ONLY:CI|code|config/params|environment|notebook|other|tests,0,0.0
ONLY:CI|code|dvc.lock,0,0.0
ONLY:CI|code|config/params|documentation|environment|notebook|pipeline definition,0,0.0
ONLY:config/params|documentation|pipeline definition,0,0.0
ONLY:code|documentation|dvc.lock|notebook|other|tests,0,0.0
ONLY:CI|code|dvc.lock|pipeline definition,0,0.0
ONLY:CI|code|config/params|documentation|environment|notebook|tests,0,0.0
ONLY:code|dvc.lock|notebook|other|tests,0,0.0
ONLY:CI|code|documentation|dvc.lock|notebook|other|tests,0,0.0
ONLY:dvc.lock|notebook|pipeline definition,0,0.0
ONLY:config/params|documentation|dvc.lock|environment|notebook|other|pipeline definition,0,0.0
ONLY:config/params|data pointer (.dvc),0,0.0
ONLY:code|data pointer (.dvc)|documentation|pipeline definition,0,0.0
ONLY:CI|code|config/params|documentation|other|pipeline definition,0,0.0
ONLY:CI|code|config/params|dvc.lock|pipeline definition,0,0.0
ONLY:code|documentation|dvc.lock|environment|notebook|pipeline definition,0,0.0
ONLY:code|config/params|documentation|dvc.lock|environment|notebook|pipeline definition,0,0.0
ONLY:CI|code|config/params|data pointer (.dvc)|environment|other|tests,0,0.0
ONLY:code|config/params|data pointer (.dvc)|documentation|dvc.lock|environment|other|tests,0,0.0
ONLY:code|documentation|environment|pipeline definition,0,0.0
ONLY:code|config/params|data pointer (.dvc)|documentation|environment|other|pipeline definition|tests,0,0.0
ONLY:code|config/params|documentation|dvc.lock|notebook|tests,0,0.0
ONLY:config/params|data pointer (.dvc)|documentation|dvc.lock|other|tests,0,0.0
ONLY:code|config/params|documentation|dvc.lock|environment,0,0.0
ONLY:config/params|documentation|dvc.lock|pipeline definition|tests,0,0.0
ONLY:CI|code|config/params|data pointer (.dvc)|dvc.lock|environment|other|pipeline definition,0,0.0
ONLY:CI|code|config/params|documentation|dvc.lock|environment|notebook|other,0,0.0
ONLY:CI|code|config/params|data pointer (.dvc)|documentation|dvc.lock|environment|other|pipeline definition,0,0.0
ONLY:data pointer (.dvc)|environment|other,0,0.0
ONLY:code|data pointer (.dvc)|documentation|dvc.lock,0,0.0
ONLY:data pointer (.dvc)|notebook|other|tests,0,0.0
ONLY:documentation|dvc.lock|other|tests,0,0.0
ONLY:config/params|dvc.lock|notebook|other|pipeline definition,0,0.0
ONLY:config/params|environment|tests,0,0.0
ONLY:code|config/params|data pointer (.dvc),0,0.0
ONLY:config/params|pipeline definition|tests,0,0.0
ONLY:CI|config/params|data pointer (.dvc),0,0.0
ONLY:CI|code|data pointer (.dvc)|dvc.lock|other,0,0.0
ONLY:CI|code|data pointer (.dvc)|dvc.lock,0,0.0
ONLY:documentation|dvc.lock|environment|notebook|other,0,0.0
ONLY:code|config/params|data pointer (.dvc)|documentation|notebook|other,0,0.0
ONLY:code|data pointer (.dvc)|documentation|environment|notebook|other,0,0.0
ONLY:code|config/params|data pointer (.dvc)|other,0,0.0
ONLY:code|dvc.lock|notebook|pipeline definition|tests,0,0.0
ONLY:CI|code|data pointer (.dvc)|documentation|dvc.lock|environment|notebook|other|pipeline definition,0,0.0
ONLY:code|notebook|other|pipeline definition,0,0.0
ONLY:CI|code|config/params|pipeline definition,0,0.0
ONLY:CI|dvc.lock|environment|other,0,0.0
ONLY:CI|code|dvc.lock|notebook,0,0.0
ONLY:CI|code|environment|notebook|pipeline definition,0,0.0
ONLY:config/params|dvc.lock|other|pipeline definition|tests,0,0.0
ONLY:code|config/params|dvc.lock|notebook|pipeline definition|tests,0,0.0
ONLY:code|documentation|dvc.lock|notebook|other,0,0.0
ONLY:config/params|documentation|dvc.lock|notebook|other,0,0.0
ONLY:CI|code|documentation|dvc.lock|other|pipeline definition|tests,0,0.0
ONLY:documentation|dvc.lock|notebook,0,0.0
ONLY:config/params|documentation|dvc.lock|environment|notebook,0,0.0
ONLY:code|config/params|documentation|dvc.lock|environment|notebook|other|pipeline definition|tests,0,0.0
ONLY:config/params|environment|pipeline definition,0,0.0
ONLY:config/params|other|pipeline definition,0,0.0
ONLY:code|config/params|documentation|dvc.lock|notebook|pipeline definition|tests,0,0.0
ONLY:CI|code|config/params|documentation|dvc.lock|notebook|other,0,0.0
ONLY:CI|documentation|notebook,0,0.0
ONLY:CI|notebook,0,0.0
ONLY:documentation|notebook|other|pipeline definition,0,0.0
ONLY:code|environment|notebook|other,0,0.0
ONLY:config/params|data pointer (.dvc)|dvc.lock|environment|other,0,0.0
ONLY:dvc.lock|tests,0,0.0
ONLY:config/params|data pointer (.dvc)|documentation|dvc.lock|notebook|other,0,0.0
ONLY:config/params|dvc.lock|tests,0,0.0
ONLY:CI|config/params|documentation|notebook|other,0,0.0
ONLY:CI|code|config/params|documentation|environment|notebook,0,0.0
ONLY:code|config/params|data pointer (.dvc)|documentation|environment|notebook|other|tests,0,0.0
ONLY:code|config/params|data pointer (.dvc)|documentation|environment|notebook|other,0,0.0
ONLY:CI|code|config/params|environment|notebook|tests,0,0.0
ONLY:CI|code|config/params|environment|notebook,0,0.0
ONLY:CI|code|documentation|other|pipeline definition|tests,0,0.0
ONLY:CI|code|config/params|other|pipeline definition|tests,0,0.0
ONLY:code|documentation|dvc.lock|environment|tests,0,0.0
ONLY:CI|code|config/params|data pointer (.dvc)|documentation|environment|other|tests,0,0.0
ONLY:CI|code|config/params|environment|notebook|other,0,0.0
ONLY:config/params|notebook|pipeline definition,0,0.0
ONLY:code|environment|notebook|pipeline definition|tests,0,0.0
ONLY:CI|code|config/params|data pointer (.dvc)|environment|other,0,0.0
ONLY:CI|documentation|dvc.lock|environment|other,0,0.0
ONLY:CI|other|pipeline definition,0,0.0
ONLY:CI|documentation|other|pipeline definition|tests,0,0.0
ONLY:config/params|documentation|environment|tests,0,0.0
ONLY:CI|config/params|documentation|dvc.lock,0,0.0
ONLY:config/params|documentation|dvc.lock|environment,0,0.0
ONLY:config/params|data pointer (.dvc)|environment|notebook|other,0,0.0
ONLY:config/params|documentation|environment|notebook|other|pipeline definition,0,0.0
ONLY:CI|config/params|dvc.lock|tests,0,0.0
ONLY:code|config/params|data pointer (.dvc)|dvc.lock|environment|other|pipeline definition|tests,0,0.0
ONLY:config/params|dvc.lock|environment|pipeline definition,0,0.0
ONLY:CI|environment|notebook,0,0.0
ONLY:CI|code|config/params|data pointer (.dvc)|dvc.lock|environment|other|pipeline definition|tests,0,0.0
ONLY:code|config/params|environment|notebook|other|pipeline definition|tests,0,0.0
ONLY:code|config/params|environment|notebook|other|pipeline definition,0,0.0
ONLY:dvc.lock|pipeline definition|tests,0,0.0
ONLY:CI|dvc.lock|environment|other|pipeline definition,0,0.0
ONLY:code|documentation|dvc.lock|environment|notebook|pipeline definition|tests,0,0.0
ONLY:CI|config/params|environment|tests,0,0.0
ONLY:config/params|documentation|dvc.lock|environment|other|tests,0,0.0
ONLY:CI|code|config/params|environment|other|pipeline definition|tests,0,0.0
ONLY:documentation|notebook|other|tests,0,0.0
ONLY:notebook|tests,0,0.0
ONLY:CI|code|config/params|dvc.lock|environment|pipeline definition|tests,0,0.0
ONLY:CI|data pointer (.dvc)|dvc.lock|other|tests,0,0.0
ONLY:code|config/params|data pointer (.dvc)|dvc.lock|other|tests,0,0.0
ONLY:code|config/params|data pointer (.dvc)|dvc.lock|notebook,0,0.0
ONLY:CI|code|pipeline definition,0,0.0
ONLY:code|config/params|dvc.lock|environment|tests,0,0.0
ONLY:config/params|documentation|environment|other|pipeline definition,0,0.0
ONLY:config/params|data pointer (.dvc)|dvc.lock|other|tests,0,0.0
ONLY:CI|code|config/params|data pointer (.dvc)|documentation|dvc.lock|other|tests,0,0.0
ONLY:code|config/params|data pointer (.dvc)|notebook|other,0,0.0
ONLY:CI|code|config/params|data pointer (.dvc)|documentation|environment|notebook|other,0,0.0
ONLY:config/params|documentation|dvc.lock|notebook|other|pipeline definition,0,0.0
ONLY:code|config/params|data pointer (.dvc)|documentation|dvc.lock|environment|notebook|other|tests,0,0.0
ONLY:code|config/params|data pointer (.dvc)|environment|notebook|other,0,0.0
ONLY:code|documentation|dvc.lock|environment|notebook|other|pipeline definition,0,0.0
ONLY:CI|code|config/params|documentation|dvc.lock|notebook,0,0.0
ONLY:CI|code|dvc.lock|notebook|other,0,0.0
ONLY:code|data pointer (.dvc)|notebook|other,0,0.0
ONLY:CI|config/params|documentation|dvc.lock|pipeline definition,0,0.0
ONLY:CI|config/params|dvc.lock|pipeline definition,0,0.0
ONLY:CI|code|config/params|documentation|dvc.lock|environment|pipeline definition,0,0.0
ONLY:CI|code|documentation|pipeline definition|tests,0,0.0
ONLY:config/params|environment|notebook|pipeline definition,0,0.0
ONLY:CI|code|documentation|notebook,0,0.0
ONLY:code|config/params|dvc.lock|environment|notebook|pipeline definition,0,0.0
ONLY:CI|code|config/params|documentation|dvc.lock|tests,0,0.0
ONLY:CI|code|config/params|dvc.lock|environment|pipeline definition,0,0.0
ONLY:documentation|dvc.lock|environment,0,0.0
ONLY:config/params|environment|notebook|tests,0,0.0
ONLY:config/params|dvc.lock|pipeline definition|tests,0,0.0
ONLY:dvc.lock|other|tests,0,0.0
ONLY:CI|code|config/params|data pointer (.dvc)|documentation|environment|other|pipeline definition|tests,0,0.0
ONLY:CI|code|documentation|dvc.lock|pipeline definition,0,0.0
ONLY:CI|code|documentation|dvc.lock|environment|tests,0,0.0
ONLY:CI|code|data pointer (.dvc)|other,0,0.0
ONLY:CI|code|config/params|documentation|environment|pipeline definition|tests,0,0.0
ONLY:CI|code|documentation|environment|pipeline definition|tests,0,0.0
ONLY:CI|code|config/params|data pointer (.dvc)|documentation|dvc.lock|environment|other|tests,0,0.0
ONLY:config/params|data pointer (.dvc)|documentation|dvc.lock,0,0.0
ONLY:code|data pointer (.dvc)|documentation|dvc.lock|tests,0,0.0
ONLY:code|documentation|dvc.lock|environment|notebook|other,0,0.0
ONLY:CI|code|config/params|documentation|dvc.lock,0,0.0
ONLY:CI|code|config/params|documentation|dvc.lock|notebook|other|pipeline definition|tests,0,0.0
ONLY:code|data pointer (.dvc)|documentation|other|pipeline definition,0,0.0
ONLY:data pointer (.dvc)|dvc.lock|pipeline definition|tests,0,0.0
ONLY:documentation|pipeline definition|tests,0,0.0
ONLY:code|config/params|dvc.lock|environment|notebook|other|pipeline definition|tests,0,0.0
ONLY:data pointer (.dvc)|tests,0,0.0


==> anc/results/corpus_repositories.csv <==
repo,root_commit,analyzable_commits,stages_head,first_dvc_commit_date,last_commit_date
2003HARSH_Text-Classification-using-MLOps,748bbc96864ee32a699fe64292431ca5fa8a432c,61,6,2024-11-05T12:36:59+05:30,2024-11-22T10:03:56+05:30
2022bcs0044-hadiq_customer-churn-mlops-pipeline,8895833e4139e2fb8969c1cf75f462eab076ff8e,21,4,2026-04-04T13:05:03+05:30,2026-09-25T00:30:13+05:30
25f2001821_Emotion-Detection-MLOps,0d29f26cb6548ae22d663c17972393714427b2bf,25,6,2026-09-24T14:35:34+05:30,2026-09-29T19:45:01+05:30
25f2001821_ML-Pipeline-DVC,de5252c1f72e40d1051f2f9f3025e1be54a74801,11,5,2026-09-19T20:45:02+05:30,2026-09-21T11:38:35+05:30
6sLOGAN78_cancer_pred_model,ba639abd67179017e76affba48f589f0dcb51e8f,11,4,2026-01-11T18:40:21+05:30,2026-07-03T14:27:34+05:30
6sLOGAN78_fraud-detection-optimization,09b5d8e447e1d4b54605f0c1c71a0defa5218e64,66,62,2026-07-22T01:43:09+05:30,2026-08-06T03:48:10+05:30
ALZ-AI_diagnose-alzheimer,a1ebdedda68be5dd8ffde2fbb371c92cd6edcb1d,65,3,2021-05-07T01:29:48+03:00,2021-05-29T20:26:11+03:00
ARYA-RAY-0_machine-learning-project,16e1a4d06156abc6385ba1c8ffac889c84e85beb,11,3,2026-03-10T16:56:54+02:00,2026-03-10T20:13:58+02:00
AbdarhmanAmin_egyptian-legal-rag,2fda906f21cde917cac86de0e6800097d9ad2118,10,3,2026-09-18T19:18:04+03:00,2026-10-03T08:31:33+03:00
AbdelRahmanAlTamimi_Pet-Breed-Classification,0664db69b711ebad8dca7f737faaaab2c49cf2e5,14,4,2026-10-03T09:21:47+03:00,2026-10-12T17:46:11+03:00
Abdelmoughitelhassani_Pipeline_MLOps_pred_retard_paiement,f18d4f1dccd73b40651ede309e6b1967f2524387,19,6,,2026-09-11T17:13:15+02:00
Abdullah2240_mlops-chest-cancer-classification,ff3840751e50786e4c48560e20deb81fee4baac2,23,4,,2026-09-17T10:38:05+05:00
AbdurRahman22224_swiggy-del-time-predn,d11cfa37f7e2fc26546799c3342b38e088509b21,30,6,2025-06-08T22:20:30+05:30,2025-08-08T12:10:01+05:30
Abdus-Sami01_ml-ci-cd,9f94f406df4d4098bdf23dafc360e434cdc0351d,30,3,2025-12-24T21:31:15+05:00,2025-12-25T12:18:04+05:00
AbhaySingh71_MLops-emotion-detection,e99219e64391d8738bfe0a71dc6368ed40b1bb32,33,6,2025-08-16T16:03:35+05:30,2025-08-24T16:07:52+05:30
AbhaySingh71_Spotify-Hybrid-Recommender-System-MLOPS,2df36c3b41eb62b46a9516908e458b3efd23c4ff,29,4,2026-02-24T15:05:32+05:30,2026-03-26T19:31:31+05:30
Abhi-prasad7042_Mushroom-classification-end-to-end,f7d9da456d86a5dc4e5d5f2ae912fe334d9bf5f2,23,3,2022-05-23T16:56:07+05:30,2022-06-03T16:47:51+05:30
Abhinandan2006_YT-plugin-Sentiment-Analysis,d6d80b5563d47f5600b8ca36cf0805ee9aad9ad5,17,5,2026-06-22T11:30:44+05:30,2026-06-23T10:09:18+05:30
Abhishek84094_ChurnOps,5cceb4b8c7db00dd4801f062a2a1d61d54b8528d,10,14,2026-10-05T12:14:48+05:30,2026-10-07T16:20:13+05:30
Aditya9329_project-dvc,3b57422399eb08cf772a801c456f8becf4550012,28,3,2022-10-21T03:12:55-07:00,2022-10-30T01:31:08-07:00
Aenonic_fashion-ann-pipeline,d21ef1b6c161fa80dec1fc49dde418f7fb8057b8,11,4,2026-10-04T00:11:49+05:00,2026-10-04T02:08:11+05:00
AgabaEmbedded_Price-Prediction-End-to-End,e15fbffbb05f80e4bfe32ac1e4a117e6fafeb59e,77,3,2026-05-03T12:57:43+01:00,2026-09-30T09:32:43+01:00
AgnelFernando_HybridRecommender,96d27517a1755545a700a5291bdb235e34e93064,43,8,2025-10-18T21:04:13-05:00,2025-11-05T16:41:49-06:00
Ahamed-Safnas_youtube-sentiment-analysis-ml-pipeline,2ed611fe33282e5d31cf1c9acddb37aa43c9326a,14,5,2026-02-15T13:53:29+05:30,2026-03-08T00:42:11+05:30
Ahmed2797_Customer-Churn-Prediction,273e280e85983750bddb510fe323af6f2b889005,48,3,2026-02-09T19:10:14+06:00,2026-02-13T10:28:15+06:00
AhmedYasser06_Egyptian-Civil-Code-RAG,4f8567528322e8c632072f4950f8998280ec11bf,23,4,2026-10-06T02:52:06+03:00,2026-10-13T13:03:47+03:00
AinurGilm_DevOPS,9059bec5b6533fe1e24372eaf6c2b22558f7a1ce,15,2,2026-09-11T04:42:49Z,2026-09-11T19:49:15+03:00
AkHiLdEvGoD_Income-Prediction-app,5e04e18114e860268197353a32124cbde35d0ecb,50,7,2025-08-22T03:08:48+05:30,2025-10-02T12:35:32+05:30
Aljaz-R_IIS,122e704e44f439ee7004fa5bcef7774c78a9ea79,131,6,2026-06-04T19:44:02+02:00,2026-10-13T04:47:35Z
AlyyanAhmed21_Chest-X-ray-Pneumonia-Detection-with-ViT,dbc9463281e7d52975414a4d5e964b203b059723,57,4,2025-09-15T21:20:27+05:00,2025-09-18T18:43:12+05:00
AlyyanAhmed21_Emotion-Recognition-MLOps,bceb2fb286ff38a2965c1cbeb3a9db4b090d4461,18,3,2025-09-04T16:39:46+05:00,2025-09-20T03:35:53+05:00
AlyyanAhmed21_End-to-End-Chest-Cancer-Classification-using-MLflow-and-DVC,d576da974ef5aa4886fe3c2217f2a39524684dc7,17,4,2025-08-28T02:32:52+05:00,2025-08-28T17:19:16+05:00
Amanansari29_mlops-iris-classifier29,13d3261216794b3c9588ad2d1a1f163559c911a7,14,4,2026-09-16T23:14:29+05:30,2026-10-05T16:11:58+05:30
AmitKr-06_IMDB-movie-predictor,c197cc7c986a9a4b23a6e2fa3da7c341a48ed1db,16,6,2026-09-25T15:34:27+05:30,2026-09-27T10:48:01+05:30
Ampofowaa_TelcoChurn_PortfolioProject,315a10be2916f3600625437e058e47e8fa009003,29,9,2026-08-16T12:49:38+01:00,2026-10-08T13:41:54+01:00
Anasnaveed69_fashion-ann-pipeline,45ff5e71e6e75eb230d6becde2b6e9dfce007a24,10,4,2026-09-29T01:34:42+05:00,2026-10-02T19:49:31+05:00
Andy-752109_Proyecto04-MLOps,c51bc32adab96c11f8756055a2563b8483b26e48,30,6,2026-10-05T11:27:06-06:00,2026-10-13T08:02:41-06:00
AnnaMikhneva_DVC_pipeline,bc9f3f0c248e853ef7e1af77defc5d5c8ad34ad0,11,6,2026-05-05T18:29:59+02:00,2026-05-05T18:42:17+02:00
Anshika-111105_SiteSafe-Vision-AI-Powered-Construction-PPE-Screening-System,eb6a5d1adf3b2e486fd7a9b1ad6785db20a0eee4,19,10,2026-09-12T12:52:44+05:30,2026-09-18T23:14:23+05:30
AntonisCSt_POW_DVC,3562a172ff435a298ba4aa425da5b8d5f324b807,10,3,2024-05-06T19:32:21Z,2024-05-07T08:51:10Z
Aryanupadhyay23_Food-Delivery-Time-prediction,69d8a6e195c90b5edf61b358cb10381fa719477a,46,6,2026-02-03T15:44:55+05:30,2026-10-12T19:28:15+05:30
Aslan591_PMLDL_assigment_1,c136323c0008ddf7c328086b321a765125a96087,11,3,2026-09-14T14:04:11+03:00,2026-09-17T14:47:37+03:00
Asrarul-BS23_whisper-finetuning,c534e06a2cf528ea19c79105ca639b58422e92b8,20,11,2026-08-21T16:03:25+06:00,2026-10-05T14:16:15+06:00
Aswin-Shine_Youtube-Sentiment-Insight,5c709b216415938cb41c8bd7edb0ce07cb8f24ff,24,5,2026-02-11T02:00:08+05:30,2026-10-06T18:42:53+05:30
Aswin-hash_mlops-assignment2-catsvsdogs,587458f13eefa418ac464f5316955ccccd0a1192,13,2,2026-08-29T12:16:15+05:30,2026-08-30T10:32:59+05:30
AtifMazhar-01_Capstone-Project-MLOps-Text-Analysis,55d759414a0be43f19e13a0dc3fc86a637babb04,22,6,2026-09-24T22:57:15+05:30,2026-09-26T00:54:05+05:30
Avicci-b_Insurance-risk-analytics,275829b979dd77b007e42d2b2092e2e7fd55663b,24,4,2025-12-07T14:33:24+03:00,2026-10-09T20:39:09+03:00
AxelNoun_kinoscope,2e5c2010fd572fc2c45c4e0dda772a523314718d,11,7,2026-09-01T20:14:04+02:00,2026-10-10T16:54:24+02:00
Az-main_Q-learning-MLSD-Project-Feast,4c8caf3b343cfd31b8d8e4bbaab14a0a107d6917,16,5,2026-09-17T21:55:26+06:00,2026-09-29T01:40:26+06:00
BHAGATBHAGYASHREE_ScamShieldAI,c5f8044230015a29a88197a1e86c93e795d614ad,26,2,2026-09-25T23:45:23+05:30,2026-09-28T02:09:37+05:30
BadrinathanTV_End-To-End-Disease-Classification-Using-MLflow,8b57eaeb14aaf1c67d5eea5283e301e10f41c988,20,4,2026-01-17T12:37:48+05:30,2026-01-18T15:23:43+05:30
BapunSuna_Movie-Sentiment-Classification,42b25c3ce4934d4315002163599f3e82d0acc8f2,11,6,2026-09-24T20:30:58+05:30,2026-09-29T20:03:22+05:30
BeetlejuiceXD_MLOPS-P03,753152e19db54f4310f532335f9e6ded5e87472c,36,4,2026-09-23T11:19:37-06:00,2026-10-03T00:01:12-06:00
Bersserker_teplayakov_an_mlops_project,81d486e30d5d5866d4079330736389ef4ad4eebf,14,2,2026-10-08T21:37:19+03:00,2026-10-10T17:11:23+03:00
Beviale_DENCAD,31a2603f43363ce323d74ec826028e08a9ea6a70,32,18,2026-10-04T15:28:55+02:00,2026-10-11T23:40:53+02:00
Beviale_FlightOnTime,a744dfe8cdcb70de42e10449c0e4a5a60ef658be,23,33,2026-08-22T15:01:40+02:00,2026-09-12T14:57:01+02:00
BhargaviVyshnavi20_Swiggy-Delivery-Time-Prediction,59b930f3ff42aea672e4668751efc4ad8b5182ef,11,6,,2026-09-16T09:32:25+05:30
BhushanD01_Food-Delivery-ETA-Prediction-MLOps-Pipeline,8a7299807a6ef4d1af005029a9fa635abdbd3121,16,6,2026-05-13T20:23:25+02:00,2026-06-26T23:29:54+02:00
BigDataIA-Fall-26-Team-1_lantern,5d2272c9b1c5208278f723ebc86930cf5b07da6f,35,10,2026-10-05T20:25:38-04:00,2026-10-09T16:39:18-04:00
BigDataIA-Fall-26-Team-2_DAMG-7245-Project-Lantern-Team-2,c97d00fb3cbae8b1108d64aac1f8eab248800e2d,36,10,2026-10-07T22:07:21-04:00,2026-10-09T16:00:45-04:00
Bilal-Shabbir_sentiment-analysis-mlops-platform,60c3283e217f2a326b3ed90700faf612e7aa2190,18,6,2026-01-21T00:27:46+01:00,2026-01-26T01:03:14+01:00
BoomingMind_ml-lifecycle-engine,df20dcb689056ecd340e867734c952ba5089ffaa,41,3,2026-05-14T20:23:48+03:00,2026-05-15T02:44:16+03:00
BryanRomoG_proyecto2-dataset-quality-gate,d7c951b7528c9436a1954fd06763877705a1ffce,27,5,2026-09-17T19:42:52-06:00,2026-09-18T23:46:13-06:00
Brycenvn_DVC_course,1f55500e9291b6ba42778cbab0f4066a42c4ab93,30,5,2024-10-11T09:30:36+07:00,2024-10-16T08:55:36+07:00
CLARIN-PL_LEPISZCZE,280518695b766f750332a8a6981708ed5505e00d,19,150,2022-06-15T16:12:41+02:00,2026-08-09T16:43:31+02:00
COS40007-2026-Classrooms_DVC-ML-pipeline,f941f5f62f567baa27e64ba0b758787f762ed545,66,3,2026-05-14T12:36:37+10:00,2026-09-10T11:42:29+10:00
Cameron-Lyons_eia-predictor,0564e7014a52795438d8894935e70c1dfd7692cb,29,6,2021-04-17T23:22:25-03:00,2026-09-24T22:59:05-05:00
Cartelis_mlops-personal,b9de46cfaecbfbf37a6ba48b838f671bf0a739dc,27,3,2026-09-10T18:44:14+03:00,2026-10-13T16:06:40+03:00
CauaGraff_ecommerce-recommendation-system,ff158269c1bd610232e916bbc5bbf75edead49c3,22,5,2026-07-29T10:45:41-03:00,2026-07-29T21:57:36-03:00
ChristinaGoo_Kidney-Disease-Classification,b865accea6793d523eb6eef3a5d8a341285b3394,11,4,2026-09-10T02:13:06+03:00,2026-09-16T14:09:04+03:00
Cisco248_Customer-Churn-Prediction,b8d6c4506c7bd6919055fb0cefe230069bf3a51e,19,3,2026-02-23T19:27:03+05:30,2026-09-21T00:49:43+05:30
Code-AldreySandre_MLOPS_PROJECT,37da95841120a70dd79c63bca78915c005220218,10,5,2025-12-30T09:46:07-03:00,2026-01-02T01:55:08-03:00
CodeBy-HP_Sentiment-Classification-Mlflow-DVC,7c9fa029523b6a50a1084aa070aca2ddf725ec55,18,6,2025-12-16T14:47:05+05:30,2025-12-23T00:01:23+05:30
CodewithAvijit_HealthTrack-AI-Predictive-Patient-Management,846b1ebda73e5f2e04c781babaf3ef5a472a791f,25,5,2025-10-19T05:54:06+05:30,2026-10-13T20:35:51+05:30
Cprakhar_Capstone-project,15b02a90561f8ba3d773fcf19415468b71f70567,16,6,2025-04-25T02:34:37+05:30,2025-04-26T00:23:05+05:30
D-Arslan_terraops,11999dae37bcd1a4349d2ef2e43dd54f07522aea,34,3,2026-07-20T15:29:42+01:00,2026-09-21T17:28:00+01:00
DakshRathi_Comment-Sentiment-Analysis,0d5d43cecfc17ec467ce80a0565ae2d80104365b,30,6,2024-10-27T15:49:37+05:30,2024-11-26T15:54:43+05:30
DanielMartinezEs_tog_price_predictor,8e771ca6fd13ae13d6149e8bf6e87667efe8bff7,23,4,2026-06-07T20:50:51-06:00,2026-08-15T12:10:15-06:00
Data-Policy-and-Innovation-Centre_janasunani,107cf2db89827654e081b7d1d34c5075f631f07b,178,15,2026-06-26T12:41:40+05:30,2026-09-29T10:23:08+05:30
DataForgeOpenAIHub_mlops-credit-card-fraud-detection-end-to-end,5a9c82dc909eb2e4da967100805bf8c4c4bc74f8,43,5,2024-09-29T14:28:59-07:00,2026-05-22T17:38:46-07:00
DataNoman_ML-System-Design-with-DVC,055a3cf5074c5b329751a7519df180b863590134,16,12,2026-09-10T01:21:43+06:00,2026-10-03T01:00:28+06:00
DavidAlexanderMoe_Kidney-Tumor-Detection-End-To-End,390eccf198cf4a9a2cae29776365e1f706084742,17,4,2023-11-16T15:36:42+01:00,2023-12-26T16:49:57+01:00
Deepandar_Geo-Aware-MRO-Decision-Intelligence-System,68c55ce355e5c53bbe25adf51aaa892e80cdcbf6,71,3,2026-05-06T07:55:36+05:30,2026-05-12T00:08:54+05:30
DenisBaliuckij_langembed,94d6806f764172bbaadb80c3ee43ba9c94d34ea5,90,7,2026-06-16T06:42:51+02:00,2026-10-12T07:47:16+02:00
DimitrisReppas_End-to-end-wine_quality_prediction,9b0fce29d21e3fb2ffeea7e26dc615325f48afc8,22,4,2024-05-20T16:03:48+03:00,2024-05-22T17:19:03+03:00
Dinesh-Kumar-Verma_Bike_Sharing_Demand_Prediction,19155b7e129dc8d7763150d21f113731b2a71943,27,5,2025-08-06T21:43:36+05:30,2025-09-01T19:36:32+05:30
ENNOUAMANE_dvc-practice,2a8c8ee748a26e21a06063bea3df4dcee9d1ba55,12,4,2026-09-18T18:32:33+01:00,2026-10-09T23:40:19+01:00
EchoVerge-Labs_Model-Training-Pipeline,f54d0f6294aebaec36364bc2878704464a72746e,30,9,2026-09-19T21:42:57+05:30,2026-10-07T18:34:06+05:30
EgorMa1tsev_bikeflow-mlops,bd48c9dfba5d83ea6ea1ff82aab2fc50c32443a4,21,4,2026-09-13T01:28:35+03:00,2026-09-15T21:19:03Z
Exscientia_abodybuilder3,7b1f98bb74628812628b9351fdf6245b8ea377f7,12,9,2024-05-31T12:41:40+01:00,2024-10-22T23:45:00-04:00
Ezzaldin97_Batch-Serving-ML-Pipeline,cecd7c50b8c4888f76a900031c9c43f66cfb7b8a,63,4,2023-12-25T03:55:32+02:00,2024-01-28T07:36:48+02:00
Ezzaldin97_dvc-mlops-workflow,1dd1fd85a0b2680e9e5dc2a74f6493e73faa382a,13,6,2023-08-13T02:33:10+03:00,2023-08-21T09:25:34+03:00
ForgedEmir_neuro-spark,c382c9f56187ad919d1046152cae5b388849de1a,13,6,2026-05-02T15:00:25Z,2026-07-10T19:38:03Z
FraidoonOmarzai_RSNA-Pneumonia-Detection,88ddb44c5df1b4a0e8f69af1533e2c07a5bae091,11,4,2023-07-18T22:08:12+05:30,2023-10-22T07:35:33+01:00
FrancKINANI_LFM-Lean-Startup,627e7e7097860b6021ac7804bb2a5b0aa84f65a0,17,2,2026-05-04T15:14:17+01:00,2026-05-11T19:24:36+01:00
FrancKINANI_mlops-superstore,65860d8fecedc4ecffa9f7135c671acdd2f987c8,21,3,2026-05-06T16:57:12+01:00,2026-05-16T16:01:21+01:00
FrienDotJava_anime-recommendation-app,86ad5a2a19e1b0e0e65410f356ed45008c342c13,23,6,2025-10-08T22:37:14+07:00,2026-01-23T21:17:04+07:00
FrienDotJava_bpjs-hospital-readmission,bba3cdc2363280656433c5ac8d87dc20fffbf7ce,43,6,2026-02-21T12:29:38+07:00,2026-04-25T11:06:29+07:00
FrienDotJava_income-prediction,c4e31a01d369ef17119a3bb738e145e1d737fc26,25,4,2025-09-28T13:58:23+07:00,2026-01-23T21:13:58+07:00
GAURAVSHARMALINUX_cats-vs-dogs-mlops,7af39e42764ccd760d7ea5f5f8dbef37980302aa,11,3,2026-08-22T17:30:05+05:30,2026-08-22T22:40:46+05:30
Gagan-poojari_sentiment-mlops,5df41f10472ab4f1b6ae84938b3d10def929ec74,22,6,2025-05-20T10:48:33+05:30,2026-06-04T21:16:57+05:30
GreenDIGIT-project_m3l2,35eb3e9f0b25550c1394d01db2ca7861637be524,77,5,2025-08-01T14:05:56+02:00,2026-09-14T09:49:08+02:00
Hadavand-s-Minions_rsna-cervical-spine,b728e4f82cd65bae5118fe29aca5fee55152a481,94,2,2022-10-22T16:49:15-04:00,2026-04-27T16:50:17+03:00
HannahIgboke_Data-Version-Control,3ffc17b250cab856a61bdf34582f59d84a5e47f7,16,5,2026-08-03T10:37:12+01:00,2026-08-06T20:32:50+01:00
Hanzala-Shadow_fashion-ann-pipeline,dda90abac219ef06e279d5eec495c374a6848d97,16,4,2026-10-03T02:53:31+05:00,2026-10-03T04:24:18+05:00
HarshStats_End-to-End-Deep-Learning-Project-Chicken-Disease-Classification,8cd956ca6a0fde345fa83bee1305ce317aca7383,11,4,2025-01-02T17:44:02+01:00,2026-03-29T00:18:58+05:30
HarshTomar1234_DeepGuard-MLOps-Pipeline,e7dc421011483aa523a7eec7ac434d8f0bc30f88,76,6,2025-12-13T20:47:02+05:30,2025-12-20T12:59:59+05:30
Harshitraiii2005_AutoML,8de810c2f804c3a9f6ff4bf2ec04f32d5fc1a5a1,23,6,2025-12-31T17:06:12+05:30,2026-01-08T12:40:29-05:00
Hassi34_brain-tumor-classification,0c82f73f60671ac637f310e3ebc0954e35bcde47,15,4,2023-04-28T16:16:42+07:00,2023-04-29T01:46:37+07:00
Heathclifffs_tweet-suspect-detection,720832cd1e398c6795fa6658505cb93fb065aad6,46,4,2026-06-18T16:37:41Z,2026-07-05T19:34:19Z
Here-Im-2109_Capstone-Project-MLOps-02,eaad0ce2586452d78a3731bf9ac7911723450569,23,6,,2026-09-28T21:48:39+05:30
Himanshu0518_Spam-detection-End-to-End-pipeline-MLOPS,82021d955e7e9e3b00ed5cba0b732395eaba121d,23,5,2025-05-16T05:37:29+05:30,
HimanshuRajput013_Kidney_disease_predication_using_CNN-and-VGG16-Architecture,0e117a5acc57b33d0c8c7e2fad23f288833d7ff6,12,4,2024-06-17T22:31:24+05:30,2024-11-11T19:09:01+05:30
HimmatMagar_cat-vs-dog-classifier,ba8ee236b914f7a00ded5ffc5288e6896475a4b6,32,3,2026-09-29T17:34:20+05:45,2026-10-12T21:43:44+05:45
Hridya04_Chicken-Disease-Classification-Project,45ee96a2446ba39b90721ed79169f8f97c60868c,11,4,2026-07-15T11:50:45+05:30,2026-09-18T12:17:45+05:30
IM-NOT-AI_fiap-ai-university-projects,476373dfb1da7aa6a592e9f4f9b6a91f4637e807,18,11,2026-03-07T00:29:41-03:00,2026-04-14T23:56:40-03:00
IamGianluca_petfinder-pawpularity-score,1f6ab3836b97ef49be5548e3e3471bdf32747841,58,24,2021-10-23T14:53:18-04:00,2022-01-13T13:47:22-05:00
IamGianluca_ranzcr-clip-catheter-line-classification,14b5402c2863a2fa6b361794f220a24bba354ea0,41,10,2021-01-14T21:03:04-05:00,2021-05-06T13:32:18-04:00
IjazKakkodDS_insurance-claim-severity-xai-system,482787da5f8ba63b520c4915ca0e65669530bdd8,30,6,2026-03-15T15:12:59Z,2026-07-29T21:36:33+01:00
InnoDataNiako_dit-bibliotheque-ml,df8c462eccc62d8bc223c1ea5863197260232a05,13,3,2026-05-07T17:37:27Z,2026-05-14T12:42:27Z
Invalid07_mlpiple-line,f7e98df9f1cfad23dd1e4c98198fac445f65fcc0,10,5,2026-07-31T13:40:07+05:30,2026-08-03T13:39:26+05:30
Irfan-Ali-14_Wine_quality_Prediction_with_Deployement_,d9f48b3983081b170d555f4fa926a83edb4126a3,12,3,2022-06-07T13:53:14+05:00,2022-06-10T12:59:00+05:00
IvanKaruzin_MLOps,f876288abe942f5ba918e2660739db8ef0472446,20,10,2026-09-21T15:41:52+03:00,2026-10-05T01:46:19+03:00
JadFalaq_detection_dentaire_mlops,28776b97e57adbcd747f1909cb1d565145b66ff7,24,3,2026-06-13T19:00:33+01:00,2026-10-08T16:35:30Z
JaiEnfer_mlops-diabetes-pipeline,0694ed8eebc53cf624f239e85253a50b7b3d7371,19,3,2026-02-01T18:24:21+01:00,2026-02-01T20:24:26+01:00
JensBender_medical-cost-prediction,503b03acf268159470ffd43b0def6d833a59a8f3,968,3,2026-03-26T12:54:21+01:00,2026-10-13T15:17:00+02:00
JishnuUnniC_test,2c0149fe9319e8eb2b506d5251a328233a4884e5,10,2,2026-09-10T14:43:57+05:30,2026-09-10T20:32:24+05:30
John-Jepsen_classically-punk,a532a34abd760ee88efabc25cf84f513b06b5b17,24,6,2026-01-13T15:20:06-08:00,2026-07-04T14:07:49-05:00
JosueDev-afk_qlora-mlops-pipeline,0959491a91eb173845e0537fec9625c869a8640d,33,7,2026-09-05T15:11:21-06:00,2026-10-03T22:14:52-06:00
Kallappa2005_MLOPS_KIDNEY_DISEASE_CNN,6ce7e19cf52f83f795f2802e4374ca06bb0e733a,11,4,2026-01-13T18:23:44+05:30,2026-06-07T18:19:12+05:30
Kallappa2005_MLOPS_RED_WINE_QUALITY_PREDICTION,353e56f85b9cb8b1b60eb9e1b7af5e140a56cd97,161,5,2026-04-26T19:25:18+05:30,2026-08-01T20:39:38+05:30
Kanishka-Rajesh_HeartDisease-MLOps,4c0e78acc47b1faf640ff8c62bf2e2a76170e3e9,12,3,2026-08-07T18:25:14+05:30,2026-08-07T22:47:02+05:30
Karan-Choudhary_SuperResolution,3e9b7ade0b317028750738b01658a9297fa66a67,26,3,2022-02-09T15:16:04+05:30,2022-02-22T19:45:03+05:30
Karthiksaran-001_DVC_NLP_USECASE,cda1041a39ec8f847b82dc41a29a59cb6403b62b,12,4,2022-10-28T14:42:53+05:30,2022-11-06T10:08:16+05:30
Karthiksaran-001_ML_DVC,3487b9d4d3dfb5bf3b1b5fb015df88547a1c8fa2,13,4,2022-10-01T19:40:19+05:30,2022-10-28T17:55:33+05:30
Karthiksaran-001_TF_DVC,c419d7957b2e8cd2aaa52870951ce3b088043c07,12,4,2022-10-08T19:26:17+05:30,2022-11-06T09:02:58+05:30
KingS002_mlops-pune-price-prediction,690f15d4f2d25afd08171c018f22fd9299045e73,14,4,2026-05-04T06:24:39+05:30,2026-10-13T01:57:00-04:00
Kohei-Uehara-VIP_mlops-pipeline,f7bd2af97eaf28bd2b01d55c6f7eefaaaa2f96f2,25,2,2026-04-11T11:43:32+09:00,2026-09-25T01:12:02+09:00
Kowshik096_spotify-hybrid-recommender-system,b8c4c9cdcbc513d2c92e5d08f1e10d3f5ac87b7b,35,4,2026-08-24T14:29:54+05:30,2026-09-04T20:42:20+05:30
Kowshik096_tweet-sentiment-analysis,87608d1c974fed38b174984c2240384930df788d,17,6,2026-08-28T20:12:16+05:30,2026-09-04T20:49:03+05:30
Kra09-kp_E2EBookRecommenderSystem,e27d8d4ad602410dc1d1eb6aa907f8344cbbe295,14,4,2025-09-07T19:27:15+05:30,2025-09-13T21:39:07+05:30
Kra09-kp_E2EChestCancerDetection,6ef54283dd61122ea18c46027952d421e908d261,11,4,2025-07-05T15:20:33+05:30,2025-09-08T22:39:07+05:30
KumudithaSilva_mlflow-dvc-food-spoilage-detector,bb951fd079a4cc2691fa535e8fefe44b0666845b,128,7,2025-05-30T17:29:25+05:30,2026-05-04T23:11:47+05:30
LEVELUP-ML_data-pipeline,1df3f3c33720d23ce8f2d139f0786d1fc288e3ad,47,10,2026-02-24T01:20:40-05:00,2026-04-07T18:40:47-04:00
Labib1610_Drift-Detection,2362a6f0382d81fae0fe3f6749e05ca1b1c2a248,21,6,2026-09-08T20:53:06+06:00,2026-10-03T00:50:24+06:00
LipunKumarDalai_Used-Car-Prediction-Experimentation,26dcd98e9ea987020fdefd6a1a05e583e2be094a,10,4,2026-03-01T19:53:56+05:30,2026-03-13T07:51:30+05:30
Lochan9_ledgerx-mlops-final,8fa7a765e653476060240e3925a8a3e7e1f11cbe,117,6,2025-11-19T11:17:25-05:00,2026-09-14T16:39:30-04:00
Logisx_LLMath-QLoRA,7cf932008be876d07af9058a84393c938266e766,13,4,2023-12-02T13:45:08+02:00,2024-01-14T20:03:59+02:00
LudovicJulien_montreal-heritage-ingestion,864c6db5bb9778fb6c578c9dbc117ae9a922997f,25,5,2026-06-09T15:45:11-04:00,2026-09-27T14:40:57-04:00
Luisaguimaraes24_Tech_Challange2,0d207dfbbea49050c6333f111a55b050098e8caa,17,4,2026-07-13T19:14:28-03:00,2026-07-13T22:41:13-03:00
M-Piyush-21_MORROW,107edd50229cd4dd0af49504b47827fbf6eb51d3,13,5,2026-09-27T15:16:51+05:30,2026-10-13T15:18:53+05:30
MAHArishbah_heart-disease,6dc37be06eea3c0cdd8eddf1baeebc7e8dcdd743,18,2,2026-10-05T14:43:59Z,2026-10-10T23:43:33+05:30
MDhrumi-2005_Customer-Churn-End-to-End-MLOps,c89488ef8d46836aabbcd64e56ed15fa6a0b3f95,12,6,2026-06-12T15:08:52+05:30,2026-06-15T16:37:54+05:30
MDsaabiq_delivery-time-prediction-system,9492601ab9932d695bf20222e7ae0ac61d0879f0,34,6,2026-06-07T11:58:16+05:30,2026-09-23T22:25:28+05:30
MaNal0901_driftguard,27ce42dc1db5c606dbec9481e3aab7d5f050e2f0,12,3,2026-09-21T09:30:39Z,2026-10-06T14:19:36+01:00
Mahmoud-N-Elmallah_Home-Credit-Default-Risk-ML,618927828423559bbde2749977c58f207f7976e4,20,3,2026-04-27T14:20:50+03:00,2026-05-02T07:32:06Z
Mahmoud-N-Elmallah_NLP-Intelligence-System-From-Raw-Text-to-Production,d5a80bb2a72e286267500688f8683c6c1e980b43,10,5,2026-06-03T17:49:16Z,2026-06-06T21:28:12+03:00
MahmoudSalama7_egyptian-legal-rag,ebb9cd2649bb859ab92112806411d946fab4be39,13,4,2026-09-07T17:38:02+03:00,2026-10-09T20:22:19+03:00
Mahreen17_Kidney-Disease-Classification-Deep-Learning,e61028dbbf430fc04aa25eded3d54eb04f219d38,13,4,2026-08-27T16:28:29+05:30,2026-09-19T16:59:05+05:30
MansiBramta_yt-comment_sentiment_analysis,cad81a3b3deb22f169eada06a08e7be822bfc760,20,6,2026-10-09T11:44:51+05:30,2026-10-13T12:45:39+05:30
MantisAI_deploying-ML,73feefa6185b79c28b1448d7203b8d26e5aea561,17,5,2021-11-22T19:40:50+01:00,2024-03-13T17:17:30+01:00
Mark007-R_Fraud-Detection-MLOps,1a88e40d96ef189d7b6e8e3a9106ac49bad5025a,92,6,2026-04-05T12:17:44+05:30,2026-10-04T20:49:05+05:30
MartinKalema_Kidney-Disease-Classification-MLflow-DVC,834511d8e155c096369a22847dea3f964688c8cc,14,4,2024-03-21T21:46:57+03:00,2024-03-29T16:54:07+03:00
MartinKalema_MIIA-Pothole-Image-classification,6f28585bf8d44d8baf33b0d2aac9cdf560440f6a,38,4,2024-04-30T16:40:33+03:00,2024-06-05T00:17:36+03:00
Matas34_MLops,fb76ded4adbe5b3c0b15a3012711d0948884761a,13,3,2026-09-10T22:12:12+03:00,2026-10-10T16:47:41Z
Matsal-coder_retailrocket-recommender,84597d859512dec7261247b59046f9b80dd357fa,34,5,2026-07-11T12:05:15-03:00,2026-07-31T21:39:49-03:00
Mearnab01_youtube_sentiment_analysis,4f651c5983ec01ee9abae993dbbaea0052cebdc5,12,4,2026-05-15T23:24:42+05:30,2026-07-11T16:48:41+05:30
MedvAx-AI_pmldl-yacht-mlops,fdba1c0b02c4a21776d285bf44e73bbb50869a8a,17,3,2026-09-11T17:15:24+03:00,2026-09-17T14:32:43+03:00
MeghVyas3132_loan-approval-mlops,a87605395ca73e7505d2fa90274a2898dab27593,16,5,2026-09-22T23:30:29+05:30,2026-09-28T15:20:56+05:30
MehulBafna_Germany-energy-demand-forecasting-mlops,7e19561185f62748a33f3f157e0c0b35e66d9f28,17,4,2026-06-17T12:53:30+02:00,2026-09-07T13:41:36+02:00
MerouaneELH_Fraud-Detection-MLops-project,0d8640a8e28446716ac1718ecf7df4f151eb8be0,16,3,2026-09-10T17:30:18+01:00,2026-10-04T17:58:57+02:00
Michael-tv_gorillas-ds-demo,9433e4710b8346b449b99d584d3e621aaa436279,24,2,2026-09-27T17:26:36+02:00,2026-09-29T06:46:52+02:00
Michael95-m_simple_demo_dvc,606563f90c67287c6a013f360bdc53f47c8ce952,36,5,2022-12-26T15:06:46+06:30,2023-01-08T19:52:38+06:30
MichaelSkowronek_mhd_surrogate_modeling_2,af43be277a3a9e8499429baa18c83efe116fe3a0,52,5,2026-10-01T10:33:53+02:00,2026-10-09T08:40:59Z
MinhHaDuong_climate-finance-het,a7750b9ba0a67424c5dd012b8d96a5d21f0645f1,1701,20,2026-03-15T11:18:02+01:00,2026-10-13T17:45:36+02:00
MitadruMridha05_Youtube_Sentiment_Analysis,58bf52f55450ab79c0e49bcb0889fd8e6e9f739c,18,5,2026-09-13T23:30:16+05:30,2026-10-06T11:33:25+05:30
Moataz-Elzuhery_Arabic-Sentiment-MlOps,8f3ace50885092abadda639b188339c97cfb3892,12,3,2026-10-04T01:07:56+03:00,2026-10-12T17:34:19+03:00
MobiNomi_end-to-end-mlops-sentiment-analysis,8e58823cfb4f77424cda90f3db847bdf5fe09237,14,6,,2026-09-14T00:26:33+05:00
MohCw_Wastenet-MLOps,61d43bd0cb539d24a1cd324d87bd8f21284d9595,46,4,2026-04-01T16:49:18Z,2026-06-10T15:19:25Z
MohamedElbadawy1_Egyptian-Civil-Code-RAG,4cfbfe1d07fa1141d92ca503b1abed6694665276,21,3,2026-09-27T23:49:32+03:00,2026-10-12T00:07:02+03:00
Mohamedkhaled123-dot_Bet-Breed-MLOps,ad728101430804a96bcdbc2de6723a050a921e4a,17,2,2026-10-03T14:29:06+03:00,2026-10-13T04:52:43+03:00
MohibAli34_fashion-ann-pipeline-mlops,e384ba0f70f20c222955e206c4cf2f15eefb3709,14,4,2026-10-03T22:41:26+05:00,2026-10-03T23:23:29+05:00
MoritzM00_proba-forecasting,c98e4769c5c2f768b8e659a4c10776f037e735c0,156,7,2024-10-27T16:48:19+01:00,2025-02-27T11:26:50+01:00
NT-SHIELD_fraud-mlops,4a5dc51660fdb3d30a52bbc0ff920da54338cc79,14,2,2026-10-09T17:19:21+01:00,2026-10-10T20:41:21Z
NU-Academics_read-mas,220e552e0cd481c2d5f913bfafac3f24987ba5a5,821,5,2026-02-14T00:52:56-05:00,2026-08-27T18:01:20-04:00
Namanbansal43_Cab_demand_prediction,1209dba2d79f7f0610d0aa055648f0cd3ce7fcf5,13,5,2025-03-01T10:40:15+05:30,2026-09-11T06:41:48+05:30
NearAI-Interreg_swissimage-vision,841e8079b7afd943cdbf017fe4a938d17418ed5d,38,8,,2024-05-24T16:39:39+02:00
NedJWestern_dvc-optuna-demo,94b8e8727a3f2bc5178561af6ebe43b5f406cb65,12,3,2026-09-14T11:04:08Z,2026-10-07T12:39:39Z
Neel7317_simple-dvc-demo,3bd0abfd69434a5715cbf30bca4bda7b02ca1e1c,19,3,2022-08-10T14:41:36+05:30,2022-08-15T14:54:47+05:30
NguyenVu04_band-tilt,b6f62160f7c3dfd63ae74cc113288f6e2aebcafb,118,4,2026-08-22T14:03:21+07:00,2026-10-13T17:13:23+07:00
NikhilAdyapak_DVC_Detectron2,fdeb24ca31ad73d023f9c651f1ff5ef197fe8201,90,9,2023-03-06T14:22:55+05:30,2026-09-14T15:37:54-07:00
Nilansh-garg_HIV_Inhibitor_Prediction_GNN_MLFlow-DVC,e271a1ed2ff1ee9f758372becb775c95997d0a86,17,6,2026-04-10T13:45:19+05:30,2026-04-12T16:29:43+05:30
NoorBayan_Maqasid,0b687c3be4b4ed659f8dc73c793c84433d5d7264,27,5,2025-06-12T22:19:29+03:00,2025-08-30T19:11:52+03:00
NotSolark404_obesity-risk-screening-tool,c4dcf52086c809714b86e6dc73ae9ebe9cee2092,10,5,2026-06-27T02:17:53+10:00,2026-10-12T18:29:53Z
NourHassan5678_Arabic-Sentiment-Analysis,eb23bfc96758fb40d0ba5bfd238865c3338f353f,20,4,2026-09-29T22:16:47+03:00,2026-10-04T22:14:12+03:00
NycolasGarcia_Medical-Triage-NLP,5006f25840598e63c6899700c0a804809dfbba27,71,3,2026-09-10T20:36:47-03:00,2026-09-15T23:26:37-03:00
OE-deirf_github-ml-tests,56370e6898db1fad7c7171c109981250cacb87df,31,3,2026-09-29T21:00:59+02:00,2026-10-08T13:43:37+02:00
OV2294_HospitalReadmission,3fb8b5505902f684bd4b52f3ab3db0cac775faf9,11,4,2026-09-25T19:58:33+05:30,2026-09-29T15:57:30+05:30
OV2294_MLOps_DVCPipeline,2b94a154e46a70ac639a45a5b0e25f0dd84322ed,31,4,2026-08-08T09:03:36+05:30,2026-09-12T08:39:07+05:30
OV2294_student_performance_mlops,972ce43cfb4fba11a5ad9590d5c7d5f10b3bc0be,10,5,2026-09-29T11:04:46+05:30,2026-10-07T15:03:49+05:30
Omar-Karimov_MediChestAI,fef775c519422f40621a57b4dc42bb002c78e9c4,27,4,2024-04-27T03:22:31+04:00,2024-05-02T23:38:01+04:00
OomAngel_poesia,c90ad11fdac97dd89a49c5ef9f35476303c92e1a,150,11,2026-08-23T15:54:54+02:00,2026-10-09T12:15:15+02:00
Oyebamiji-Micheal_End-to-End-Customer-Churn-Prediction-using-MLflow-and-DVC,7e52a0b33f38d7312642c1caea7348eccf301c89,14,5,2024-05-22T12:24:52+01:00,2024-06-13T15:33:51+01:00
PRIYANGSHU018_Sentiment-Analysis-of-Movie-Reviews--End-to-End-MLOps-Project,3457f396272c75a48b7c0b447047eae6abdcc79c,13,6,,2025-11-07T17:10:31+05:30
PXDHU_YouTube-Hate-Comments-Detection,d4768c67f6f0f18d0744cb93f415b0ac552249dd,33,5,2025-11-18T13:40:45+05:30,2025-11-20T03:16:56+05:30
Paperfloat_case-delay-risk-predictor,8ca6b36af6a97dad2fa7738a812afe0b29896170,21,14,2026-09-29T13:54:03+05:30,2026-10-12T10:23:54+05:30
ParthrChandurkar_F1-Race-Prediction-Strategy-System,83307db55a27a340ff95e0192cdfe47199d659e1,36,5,2026-05-07T09:58:11+05:30,2026-10-01T00:39:51+05:30
Pawkooo13_Crabs,3cfeff988c84ca434ea433ba781484406004026b,15,3,2024-01-30T22:24:37+01:00,2024-02-05T14:26:57+01:00
Philopateer-Nabil_churn_mlops,89d0cd53c8fb2e87fcf7b2385cff21d21bb2de57,13,2,2026-04-04T20:31:26+02:00,2026-04-05T01:01:13+02:00
Plee47_TC2-Pipeline-de-ML-para-Propensao-de-Compra-com-Docker-DVC-e-MLflow,b61f9baee2cefd09d1ab063257b921847e3be3d7,18,3,2026-08-10T22:04:38-03:00,2026-08-27T21:32:36-03:00
Posime_mlops-feature-platform,7cea9b51b87dc14d1a1df317c4c73376a7d30052,28,7,2026-08-17T23:47:36+02:00,2026-10-07T22:03:26+01:00
Prasadanu17_Kidney-Disease-Classification-MLflow-DVC,4f36bc53e779420e972d57c013ddbce0e7f977f2,10,4,2026-09-13T16:09:43+05:30,2026-10-11T16:46:02+05:30
Pravat-21_MLops-Mini-Project,9958363988ca36a717d821451adbd93c5fff1d07,28,6,2025-10-21T20:58:25+05:30,2025-11-03T13:54:55+05:30
Praveenk2324_Credit-Risk-Scoring,40fee5079b6c285641f81445894d1f27a780f1e3,36,3,2026-05-20T21:19:04+05:30,2026-07-21T23:08:06+05:30
PreeyasTumulu_Loan_Approval_Prediction_System,c1939c23ced42743cdf2b44de8b33f59106cf1b1,12,3,2026-09-22T17:45:16+05:30,2026-09-22T22:05:28+05:30
Prelf1992_mlops-template-repository,eed19f0ca22e898b7c04f0bb699341b117e17a30,2501,2,2026-03-19T03:47:46-04:00,2026-03-19T04:52:19-04:00
PriyankaHichkad_Autonomous-Blast-PPV-Prediction,1b1143810d254ec0e4f9e36caae3c957ecd28a2b,15,3,2026-08-27T10:57:50+05:30,2026-10-10T01:31:27+05:30
Priyansu-Rout_Breast-Cancer-Prognosis-Subtype-Classification-Using-Clinical-and-Genomic-Data,4bc3ef9a25c26cad5f858ed0892d0ce3fb97f451,25,12,2026-10-10T10:45:26+05:30,2026-10-13T00:27:19+05:30
RandomFab_medical-triage-llm-finetuning,03bb4c822d9aba7418121e5444c84511609ae617,64,9,2026-04-17T10:49:08+02:00,2026-05-26T11:13:11+02:00
Ravva-78_exam-stress-balancer-mlops,aabb2faf301efb9a95aed6db56833ffd3a366ac3,13,4,2026-05-15T02:09:13+05:30,2026-07-23T18:22:14+05:30
Rayyan-mohammed_aarogya-lens,94e315e937a586a8fdbadd77ff3ec0cbc970cdb4,128,2,,2026-10-13T12:07:31+05:30
Revprm_MLOps-Template,f9b69648a1bbb7e7f17960e86cecfd2a6163886c,29,3,2025-07-06T16:49:35+07:00,2026-03-20T14:48:03+07:00
RihabFekii_wildfire-smoke-detector,7c8b9c932edbd23615d51c5cb84cc6352f2c721f,17,2,2023-04-02T18:01:27+01:00,2023-04-11T12:14:22+01:00
Rishav-hub_Loan_Prediction_DVC,6eb60ffc60e37140038ee39ea078445465987993,22,4,2021-10-13T21:31:24+05:30,2021-10-29T22:43:17+05:30
Rodrigues1001_creditcard-fraud-mlops,c4492b45fd664f170dd8b60d7bbb293ec84758df,13,4,2025-12-02T08:44:33-03:00,2026-08-13T10:33:39-03:00
RogueNinja240_vc-delivery-prediction,cb031dd13893264b9a3ab995fe1da86a20e43a73,24,6,2026-03-18T14:12:30+05:30,2026-09-16T13:31:07+05:30
Rohitranelab_Electricity-Price-Prediction,cf63e5ef4bf62820e406395090c252404d861b6e,17,4,2026-08-14T12:25:59+05:30,2026-08-25T20:17:09+05:30
Roshankikani_food-delivery-eta-prediction-system,89de46ce814ca601e66da2ca4a0e3ced9399d1ea,14,6,2025-05-08T20:40:35+05:30,2025-05-11T13:31:58+05:30
Roy7721_yt_comment_analysis,4929d992fd8541b37b2f694a37e31220b0f3a982,46,5,2026-07-22T05:39:36+06:00,2026-09-24T23:39:26Z
RudraSomaiya_MLops-EndTerm,7ba7889bb40c5e0fe298be3da372c96d5d9e7bdd,18,4,2026-09-22T16:08:10+05:30,2026-10-03T22:20:47+05:30
Rushikesh-5706_Monolithic-Training-vs-Modular-DVC-Pipeline,4e3daa15f50c238d397ab35ba2d1aeb1d456b1c6,15,4,2026-05-14T16:27:30+05:30,2026-05-15T14:14:40+05:30
Rutu-RD_aml-transaction-detection,c3a2ba319fb45b079370a9e0e4a84c6ca5fe04bb,14,7,2026-08-16T00:11:05-04:00,2026-10-05T06:16:03+05:30
SANJAY-SRINIVAS226_Capstone-project,ae68226759aa8f3b5f258993e0ec24d3c5004af4,21,6,2026-06-05T13:29:15+05:30,2026-09-28T10:19:10+05:30
SATYAJIT2747_MLOPS-PROJ-CI-CD,4fc883500c38d5014f1b5d46ef05b3cdda0027ce,23,6,2026-07-31T23:38:21+05:30,2026-10-13T16:14:55+05:30
SEASIL_visionpipe,aab43403cb7e13da3d511c1230ab9c2c0fad377f,10,3,2026-09-19T14:16:49+05:30,2026-09-27T23:57:48+05:30
SahithiSiripuram_mlops-assignment-02,9e36e7307328fc50e49b942ed7c9078bd4a76185,10,3,2026-08-17T22:02:53+05:30,2026-08-28T21:10:01+05:30
SamirMaoude_movies-and-me-recommender,2e11b7c533818ce60092a871756abcdf4fe00178,26,2,2026-10-11T16:50:35+02:00,2026-10-12T18:16:46+02:00
Sandaru757_Task-3-Automated-retraining-and-monitoring-pipeline.-CL04-G05,c5846a56a8f0263bcf1d41ed0c95ed3f5d71c67d,287,4,2026-05-20T23:19:18+10:00,2026-10-13T04:35:50Z
SaniAdamou14_AuthBench,0ceca9d96cce4225f5620bec7726b2250aab0207,21,4,2026-07-25T18:49:41+01:00,2026-10-06T12:34:24+01:00
Saqib8_2024AD05127-MLOps-Assignment2,762266808c0d0027f26629a698d9a16d14c27761,13,2,2026-08-27T12:47:12+05:30,2026-08-28T16:34:59+05:30
SathvikNayak123_image-classification-with-MLOps,845686e88ee9edf3bb75f9a1d9cbd94ac2cdba20,12,4,2024-08-09T21:14:52+05:30,2024-12-13T18:57:56+05:30
SayamAlt_Airline-Passenger-Satisfaction-Classification,854e584fba04124a8c8d3b4c41f57c6b1ca59237,34,6,2024-12-02T20:19:50-05:00,2024-12-03T03:42:47-05:00
Sayan-Mondal2022_mlops-assignment-dvc,4de7adfa9325d6e53c575bceb448d260b98994ab,50,3,2025-11-17T23:52:22+05:30,2025-12-02T23:12:40+05:30
SebaGille_rakuten-mlops-pipeline,8b17133a75ef844e909ea53403910212ac75cee0,70,4,2025-10-21T18:16:05-04:00,2025-11-14T14:14:00-04:00
SebastianGarrido2790_ACRAS,ab25df94a005626dbc323743d71a49dd22a6a834,76,2,2026-08-28T11:01:20-04:00,2026-10-13T11:20:47-03:00
SebastianGarrido2790_AEGIS,9f4531efe35869cb179b3f164fdf0cedaec799f5,39,12,2026-08-13T17:10:42-04:00,2026-09-28T17:28:10-03:00
Serag11_Arabic-Legal-Document-QA,40e35926d053049ec12b62097d714402985df352,11,6,2026-10-02T15:22:42+03:00,2026-10-12T23:27:33+03:00
SergeiAP_windmill_power_prediction,29ceef3a5bac9e7cfbe5654604b656ae00bbc57a,28,9,2022-05-29T03:58:14+03:00,2022-09-10T18:42:15+03:00
Shah-xai_HealthCare-Pulmonary-diagnosis,3a1bda7c7abac8575c6854bde7a4d36f8448ba6b,35,5,2026-02-20T18:16:41-08:00,2026-03-18T17:07:37-07:00
Shalha-Mucha18_Customer-Sentiment,d6683d302919d0fdff8bfc9a4c90e8cc93e5b7e0,48,6,2026-03-09T02:07:36+06:00,2026-06-09T21:00:37+06:00
Sharanch3_tests1,c48e46a772f37285b9342c9a1de575549bfa2c13,105,5,2026-07-18T23:27:29+05:30,2026-10-13T21:09:26+05:30
Sharif-Abusad_Kidney-Disease-Classification-Deep-Learning-Project,ac94735eecf061a8d5c4590e636bf384e1a68871,12,4,2026-07-05T22:35:30+05:30,2026-09-09T12:50:44+05:30
SherifGamal9441_MLOps-Practice-in-MNIST-dataset,735145d3755b1ebf0715900f10d6860cb755df6c,23,2,2025-06-21T18:08:00+03:00,2025-06-29T10:33:46+03:00
Shima-Af_UpfProfilingCampaign,868473b375ad0ab8f471e58003af175fa75f68e4,14,5,2026-03-24T12:58:35+01:00,2026-10-05T17:13:17+02:00
ShivakrishnaMacha_Churn_Prediction_Using_MLflow_DVC,8f7c56fb32ecabbf52eacce6ce2cf62291955d4a,20,5,2025-06-07T17:34:45-04:00,2025-06-10T22:23:19-04:00
Shivam6035_MovieReviewerAnalysis,7595e600ca85672401d1d72a3b8d4d0c8093d864,28,6,,2026-06-04T21:27:07+05:30
Shreek195_Sentiment-Insights-Plugin,1e1a441b50c476788e1221798b4cdf453d157283,37,6,,2025-10-20T20:11:19+05:30
Shreyaan16_Yugen,a8228aa68303d982569be597d6a14fc8f9f1b5bb,62,6,2026-05-16T00:38:35+05:30,2026-05-27T10:44:38+05:30
ShubhamPawar-3333_Kidney-Disease-Classification,85f4014a5db5d86bc35fe051f7965c6c5f6f7f72,25,4,2023-12-27T19:02:26+05:30,2026-01-23T12:45:45+05:30
Shwetha-104511483_CL09_T05_Task3,e2ce3a96d4f435a4c8ed2b872abd23a3c91a6742,27,4,2026-06-01T11:31:27+09:30,2026-10-12T08:37:52Z
SiddharthaGanguli_youtube_Comment_analyzer,7a27fa3fae4f1bec2a6ba5017e4d921c64dee761,17,5,2026-10-09T14:22:10+05:30,2026-10-12T13:41:55+05:30
SiddharthaShandilya_Dementia_detection_using_AI,080ff65cdee129f191c75aa246495fba4183fc00,68,5,2022-05-08T20:54:22+05:30,2023-03-28T16:57:25+05:30
SiddharthaShandilya_air_quality_index_prediction,79c3fe8f34462a266a38b50622e9f8cd5e16625f,54,7,2021-10-13T19:41:40+05:30,2021-12-29T21:24:10+05:30
Sinnick4r_andeslink-churn,55a42417d8fc617f9be5f064c6c1a02be493b341,57,3,2026-05-11T21:07:28-03:00,2026-07-14T17:26:16-03:00
SmithaUpadhyaya_employee_access_resource_classifier,eb3a027a2560ca82d91e6d5fa6d5aaad22682b1e,76,3,2023-01-20T14:51:38+05:30,2023-04-03T10:46:48+05:30
Subhans1501_Pak-Politician-Classifier-MLOps,af7758c47a8877a022bd3528bc92ba25c6ee05bc,15,2,2026-05-11T14:41:12+05:00,2026-05-12T21:42:38+05:00
SuperMBA_mlops,1e8722c52a0eee584929d2960891d81b31ee248c,11,2,2025-11-23T00:07:58+03:00,2026-06-15T10:38:51+03:00
Supratim0406_E2E-MLOps-Pipeline-Sentimental-Analysis-MLFlow-DVC-CICD-S3-AWS,c67059dfac2e7ddf6cdf0431b94ddc01e308a958,31,6,2026-02-13T23:21:16+05:30,2026-05-16T18:49:41+05:30
SurajBhar_moviesentiment,b8eebd9a0c5dbd9d4ed16ac37e14422975405793,30,6,2025-07-31T19:27:22+02:00,2025-08-02T17:28:30+02:00
Swapnil-SM_MLOps_Pipeline_Project,bada4273914907f935d284d0e40479355026b3ab,16,5,2025-08-06T11:25:29+05:30,2026-06-20T14:01:45+05:30
T0MYYY_f1-pitstop-mlops,aeb8c1989d72cff19c3f195d3f01873a0aa8b999,26,2,2026-05-18T18:25:40-05:00,2026-09-17T00:42:55-05:00
T9039_SEB-XRIF,f24b8e220573decf926849ceda84cbfc68337ef6,75,2,2026-09-22T05:54:24+02:00,2026-10-08T10:55:51+02:00
TakeASwing-420_maternal-health,32e2beca3cf1e30e43477daa314f164c425cd165,12,2,2026-06-27T11:22:08Z,2026-07-01T06:19:24+05:30
Talukder-Fahim_nasa-cmapss-dvc,ea679136be871e07f2e09ade8ed720f06a9ecbea,10,4,2026-09-28T15:59:05+06:00,2026-10-03T03:34:45+06:00
Taniice_mlops-news-classification,d422e975f659ff67623a10b8e69f690541da5655,11,5,2026-09-26T22:28:56-04:00,2026-09-27T08:53:28-04:00
TannushreeVaishnav_CryptoMLOps-Bitcoin-Price-Forecasting,b754ffeb01d2bc043537725723e83cad61da6da1,16,2,2026-05-10T14:56:15+05:30,2026-05-10T23:34:26+05:30
TaranjyotS_mlops-ci-cd,72ef9c7240bdeb2502e12def7e72192dc431d966,11,4,2025-12-28T18:56:14-05:00,2026-07-06T10:19:32-04:00
Tasneem-10_Pet_Breed_Classification,f84f907fdcc76af602f77d604e25216e1bd69213,13,2,2026-09-25T20:43:45+03:00,2026-09-27T21:21:59+03:00
UACJ-MIAAD_VisaPredictAI,91807d729436ec6ae2e37390ee8c8f8cce1b8179,310,7,2026-06-21T23:35:30-04:00,2026-09-10T10:44:39-04:00
UNIL-DESI_cluster-ci,75a42faca4460ccec32eea8ea246d27652068682,1101,10,2026-04-12T13:35:16+02:00,2026-10-09T17:55:50+02:00
Udithsivam_FinPilot-AI,e2db14ac8cfec8c57b568f5c6a0b8883581e3f04,17,4,,2026-10-01T07:22:01+05:30
Umer529_git_dvc_assignment,4a2a12c2f652aba47077068cd15695e7681ceabe,15,4,2026-10-01T19:34:40+05:00,2026-10-03T07:46:04+05:00
VENKATRAM027_End-To-End-Industrial_Fault_Detection-using-Custom-ResNet-50-with-Mlops,d21058bcf7d3f974dc87e158f2c37913fa78ab0d,12,4,2026-10-11T13:05:12+05:30,2026-10-13T15:10:37+05:30
Vadimgr12_brain-tumor-classification-system,81f482f3dd5e9793191accd56af500e37611d461,50,8,2026-05-23T00:52:23+03:00,2026-05-30T08:33:58+03:00
VaibhavDataSci_credit-card-fraud-mlops,0ea46eab8e725f058ae3cb962e97341ec5a2fc27,11,5,2026-09-10T18:10:42+05:30,2026-09-28T14:06:17+05:30
Vasunavadiya90_kidney_disease_classification_project,39b6aceb7eb2a32dcda45f1b288bc3dbc83d3cd6,10,4,2026-06-13T00:51:50+05:30,2026-10-07T20:56:38+05:30
VedxntR18_netflix-recommender-mlops,4ad9b54ba2705137769e2e28c8fe388c160e7191,47,3,2026-03-02T17:19:29+05:30,2026-10-08T11:15:57+05:30
Vishal-21x_Kidney-Disease-Classification-MLflow-DVC,06b0c76d93d851457a65f19b475a4250949c393c,17,4,2026-08-16T17:44:31+02:00,2026-08-17T01:25:43+02:00
Vishalmarsakatla_ML-complete,8c08501a6e58f23c8c531f2bcf4df7bb40952f96,11,5,2026-04-27T17:19:19+05:30,2026-04-28T16:30:35+05:30
VishnuDeepak213_Customer_Churn_Prediction,f7529a7d5fc815138f01208e7cefc5874381316b,16,4,2026-05-05T20:50:47+05:30,2026-10-13T01:56:21Z
VivekaAryan_Cancer-classfiication-using-MLflow-and-DVC,69e4de675a9463e7f5da6f37b5cbc0153bf4dfe2,36,4,2024-03-13T20:57:34-05:00,2024-06-17T10:20:04-05:00
WailMA118_mlops-task3,b437a5926ae2e459726280095f1c59ed15da070d,15,5,2026-09-24T12:09:00+03:00,2026-09-24T18:47:34+03:00
White-eclipse1_Proyecto-03-team5,88ffe3bbc5823927cfd73e64624c0048a59ec7c9,37,6,2026-09-27T20:38:51-06:00,2026-10-03T00:45:23-06:00
Wilmar3752_car_predict,658b625389cb63c6252e6033d497cf212f47944f,43,5,2024-03-24T16:37:55-05:00,2025-01-19T14:00:33-05:00
Xieveer_sports-probabilistic-forecasting,38bc4f4d694e75e69a4d67c6f470b5b586ceb773,276,4,2025-12-07T01:53:18+03:00,2026-10-12T10:17:10+03:00
YASHASSHETTYYY_churnpredictionResearch,f7d78f58957f9b124cf314deb87048703b7f20b4,22,4,2026-03-07T14:25:01+05:30,2026-09-15T09:36:48+05:30
Yash2561619_spotify-hybrid_recommendation-system,5f80efa611540487bd0eb654bd2247b24b47e23f,25,4,2025-01-04T11:11:17+05:30,2026-09-10T23:06:50+05:30
Yashwanth-R19_loan-default-mlops,461ec6f43f2e74bd61c241c61f2ee2737d5d549c,10,2,2026-08-08T17:40:13+05:30,2026-08-08T22:30:21+05:30
Yimeng000_itcs355_project,91157f607d3559dbbbfcce31190371aab465f87b,38,5,2026-10-08T19:36:28+07:00,2026-10-13T21:43:58+07:00
Yossef-moftah-dev_arabic-sentiment-arabert,ddfab26ddccebd96d5198c01ccd6eb89fedcd464,13,2,2026-10-08T22:19:43+03:00,2026-10-11T03:03:59+03:00
ZOKHIDKHANJAROV_Credit-scoring-mlops,d47d92eff6186119ad88ed2937a5809ff5708238,78,9,2026-06-17T16:24:19+05:00,2026-10-08T09:52:56Z
ZakariaRochdi_MLOps-Pneumonia-Detection,e1a1870fffad3e56e95d655e75c4e8fdc5264b24,20,3,2026-10-10T15:04:12Z,2026-10-11T02:41:12Z
ZeinabMahfouz_The-Egyptian-Civil-Code-RAG,325be82590218aabf485d01d5d4e92fe15a82d72,48,4,2026-09-21T10:24:42+03:00,2026-10-08T11:23:11+03:00
Zulqarnain-10_credit-risk-service,e59e9f1667e279c97ea4147edfc665475914b355,23,9,2026-09-02T13:28:39-04:00,2026-10-08T22:14:41+05:00
aashishxp_RuralCreditPredictor,27cd9b6a9c95020e53179b0af657236967740be0,19,6,2024-01-12T16:02:58+05:30,2024-08-12T23:18:01+05:30
aayush2789_GridPulse,698b307784cda98d7839d0964ec013438ad7543e,14,2,2026-01-22T03:09:18+05:30,2026-02-05T23:51:33+05:30
abdelkaderbenhmida_mlops-docs,85d2c7ae73ee6f674cf18c07686c3046d01a9351,13,4,2026-08-15T19:05:05+01:00,2026-09-20T20:25:46+01:00
abdelkaderbenhmida_mlops-skill,2380fd85c1a18d27bf5b944fc77df00f3e4ba0be,11,3,2026-08-16T11:47:27+01:00,2026-09-20T20:07:19+01:00
abdelrahman-omran_Bilingual-Legal-RAG,59d514dfb6d915a13ef86aa4ec25c8414d3971a5,17,2,2026-09-27T22:04:27+03:00,
abdelwahab798_Email-Spam-Classification-Pipeline,75cd7ac0bf64bd567e847322898c50d12ef4890d,11,5,2026-02-10T17:21:03+02:00,2026-05-13T17:33:53+03:00
abhi24112_Customer-Churn-Prediction-MLOps,233f483100de12b17b8ffe06537d629560e71512,26,3,2026-04-30T23:58:36+05:30,2026-05-22T03:13:04+05:30
abhijha8287_23F3004013_IITMBS_MLOPS_OPPE1_JAN_2026,ed24d64165f3db8ab0c10b7743b09d7b4131e38c,10,3,2026-04-05T12:13:49Z,2026-04-15T05:02:04Z
abhilashpanda04_Mlops-DVC-StackOverflow,2ac963d94c9ddf72b0e3e99a4e8b573c40c02d6b,50,5,2022-09-25T17:34:14+05:30,2026-04-05T17:15:54+05:30
abhishekd23_dvc_pipeline,de755bdc5af82777e2212be04251fc5e91d387e2,35,4,2022-07-25T05:14:10-04:00,2022-08-18T12:02:58+05:30
abhityagi994-prog_youtube-comment-analysis,b9a27649aac8db31e8b94ae6a38091310ebf2542,10,5,2026-09-10T01:01:17+01:00,2026-09-11T19:38:01+01:00
abyyworld_teleop-pipeline,b5e8241cd73d8ea1c20f88bab63c5d72ccee1e74,23,8,2026-07-27T00:18:07+01:00,2026-09-25T12:28:36Z
adaboranyilmaz_ai-data-analyst,cfab4f6ed03f58dad4061a83af1de4a297b46ed5,12,48,2026-09-27T21:43:10+03:00,2026-10-04T13:55:38+03:00
adem951_conso_energie_prediction,a23e200c32459a38db47ca0a52c79b34a273cb24,11,4,2026-09-23T18:46:09+02:00,2026-09-24T01:19:19+02:00
aditya14-sagar_-Spotify-Hybrid-Recommender-System,db2b1cf1ed84aec6f4f85b7bbfd64b04fa23d9bb,18,4,2026-05-11T01:03:23+05:30,2026-09-09T16:52:53+05:30
aditya14-sagar_Uber-Demand-Prediction,86185bb28a0a4ae8a9c882f761f96e09a5993d98,23,6,2026-05-29T22:24:25+05:30,2026-09-28T15:00:56+05:30
adityashirsatrao007_ai-ds-starter,8a36a85b3e63d585b36c5d5feecd25182d11dd3f,23,2,2026-07-28T11:47:53+05:30,2026-08-19T23:00:24+05:30
afonsocosta90_purr-duction-pipeline,0247cc210ff2fb54e0824e8f4e8d15fe296efff2,81,5,2026-05-07T17:57:08+01:00,2026-05-23T13:33:45+02:00
ahmadnafi30_bcc-workshop-mlops,56f851bb34811fa24a1401b89d18334f8d75588d,16,2,2026-10-05T02:32:27+07:00,2026-10-09T00:11:43+07:00
ahmedhex008_RFM-Clustering,139ccf28fab2670b35e1629e3036cd252cb19768,12,4,2026-09-09T21:36:36+03:00,2026-10-05T12:16:17+03:00
ahsan24naeem_MlOps-Assignment3,856fc5d68a8d97edfe67b6bfafd9a0465f87fad1,13,4,2026-10-03T19:00:42+05:00,2026-10-03T20:13:49+05:00
ajaychaudhary8104_End_to_End_MLOps_project_for_Receipt_OCR_and_Document_Intelligent,c17d22c8edcfe89132d1b9a70676c9f3a2bdfd6d,16,12,2026-08-30T16:24:50+05:30,2026-09-18T15:55:45+05:30
ajithvcoder_emlo4-session-06-ajithvcoder,4c6b5704e2fae90437af2df1a36f4150360e8009,39,4,2024-10-18T12:18:12Z,2024-10-20T01:33:42Z
ajithvcoder_emlo4-session-07-ajithvcoder,bc77ee3ebf3cfd1f6d46370de85aa2d0170115b2,11,4,2024-10-23T10:54:21Z,2024-10-27T11:05:42Z
akucia_analog-watch-recognition,4e526b952b4b485783580e0fb94cd4d54fdc5282,147,13,2022-08-07T20:42:55+02:00,2023-03-31T09:00:52+02:00
akucia_step-counter,395c0acd5200c2a83a6f53a71af324ac43004d33,52,8,2023-08-29T08:41:10+02:00,2023-12-22T16:35:55+01:00
albertmichael1378_skin_img_binary_classification,4b64313e7f3296572676e66f80b3960beb28dca4,46,3,2023-11-24T01:40:54Z,2026-10-13T21:04:37+05:30
albertomoreno04_madrid-workzone,150a132d202bcea37f6b015e677f9bff2d669698,33,5,2026-05-13T17:16:19+02:00,2026-05-21T16:23:15+02:00
alexsandercaac_DDPG-Tensorflow,9c9105f2b7c6981eb1ad104c541265af15ebafad,32,4,2023-01-31T16:41:49-03:00,2023-07-07T17:40:58-03:00
alhassanradwan_clustering_model_deployment,e21b2b11bb634d6c017b92584b6850b277a9e17f,20,3,2026-09-12T15:42:17+03:00,2026-10-10T20:11:39+03:00
aliahmad552_mlops-house-price-predictor,c760486b6d4512e8b5302104d64e5fb1e592f7de,10,5,2025-11-26T18:34:30+05:00,2025-12-08T10:39:26+05:00
alishiasusanthomas_weather-mlops,e5ab444797c88880f62bf7ae631c2461e5c4ddec,220,3,2026-03-16T22:04:14+05:30,2026-10-13T10:20:56Z
allenai_asta-bench,274aba33018625b1c2e754be060b42f389fe784d,134,19,2025-06-20T12:11:58-07:00,2026-10-02T15:11:25-07:00
amangupta982_Brics-Health-Resilience-Platform-Venv,6f74b887269ab6f01e8efa3595546008c443ed62,17,5,2026-09-29T21:19:13+05:30,2026-09-30T22:32:52+05:30
amangupta982_MLOPS-Projects,6ebd6cf24b29dbbe8d751a5e1407a64155f0fcf3,14,5,2026-08-30T12:04:57+05:30,2026-09-08T23:22:29+05:30
amangupta982_Youtube-Sentiment-Analysis,67b47aaaa0d11a68e8ba54c24fd2bc46fb478677,12,5,2026-10-04T01:14:20+05:30,2026-10-04T23:18:30+05:30
amine27ou_mlops-titanic-project,7b149e6fc507f22025c0ac6a553a388c9dccf752,15,2,2026-05-04T12:44:59+01:00,2026-05-07T20:19:44+01:00
aminuambursa_mthm503-applications-of-data-science-and-statistics-aminuambursa,2e5ed411e1ce01f113f1142a20a29362f1ed9fc2,18,25,2026-04-27T17:50:33Z,2026-07-11T21:43:08+01:00
amit4009_text-classification-mlops-pipeline,3187d01ef2c7c40de49677be582d69e2a925cdfc,13,6,,2026-06-02T18:17:03-04:00
amjadsaadeh_doorbell-detector,9b030464e24d803eb06c5da6556b7ea5b1dbab69,126,13,2024-11-01T14:48:10+01:00,2026-10-02T11:42:56+02:00
anans26_vitalloop-ai,4f99c8538b48e6e622ce5d5d52d629dd646857ed,15,4,2026-07-23T19:53:07+05:30,2026-09-27T14:46:42+05:30
aniketpoojari_Fine-Tuning-LLM,ad9a189a401c61a44b53e70be8c5a8a9a8d5240a,22,6,2025-07-17T19:21:31-07:00,2026-03-01T20:51:41-05:00
ankit-kumarz_End-To-End-MLops-Pipeline,1e73a824d3c4a8732bfb80ee51f93b233f0d9400,317,3,2025-12-26T19:10:01+05:30,2026-10-10T10:17:47+05:30
ankitshri00132_Hybrid-Recommender-System,f99d6cfe94525f164587e86f8dd76763891fbb86,23,4,2026-04-23T23:37:24+05:30,2026-04-29T08:54:45+05:30
anni0955_delivery-time-prediction,a2a54845c636eb5ed60c575629590b0c3ccdd1cb,25,5,2026-03-18T16:29:19+05:30,2026-09-19T01:02:21+05:30
ansingh16_seoul-bike-mlops,a7950a359fc1e2ebe7da58ecb8639b3b528e8064,22,5,2026-06-24T17:10:00+01:00,2026-07-08T12:09:00+01:00
antonkulaga_yspecies,69a2f61dac7e8b3673ccee797d9f36e392a3d641,69,6,2020-06-23T02:44:27+03:00,2022-08-04T02:26:42+03:00
arezkibouzid_veille_test,b5d4bb76c60f2d0f2ffe2c6de1ecf852e9466bea,11,4,2026-09-30T15:15:48+02:00,2026-10-12T09:28:34+02:00
ark-987_adr-nlp-mlops,2406ff9f53ac178293effa43372c3f30800b8052,37,2,2026-05-29T17:57:05+01:00,2026-08-17T12:14:05+01:00
arpits-code_mlops-text-classification-pipeline,bae9ee9ecd0afcb6583644947bd0b5b1ec90cf08,34,6,,2026-08-13T23:19:03+05:30
aryan-Patel-web_production-sentiment-analysis-end-to-end-mlops,1be615e3b712cfb35ac406aa26d7aa3f228052c1,32,6,2026-03-29T04:15:56+05:30,
aryantripathi456_riding-surgeprice-prediction-engine,41893d776fc2f76b2348096361b4d00db10ab878,10,4,2026-08-31T12:39:16+05:30,2026-08-31T18:14:04+05:30
as1mple_Disaster-Tweets-CLF-Service,e3c199941da1612ae8fa6285e7bae1e89fce25b5,31,3,2021-12-29T10:53:11+02:00,2023-05-07T20:40:45+03:00
ascii5833_Nyc-Public-Taxi-Demand,c5a2329cde8b2cf510e244b8495adde9893330a7,16,3,2026-09-13T15:33:07-04:00,2026-09-15T01:43:19-04:00
ashishtele_MLOps,b98b62779cfdef35ecccc3faa527a496c933a2d4,44,7,2021-11-14T10:47:39-05:00,2025-09-12T22:54:23-04:00
asma-siddique_titanic-ml-collab,5826c4f93c762b851bce11f6f3ad9377422c09e3,19,3,2026-10-02T22:04:35+05:00,2026-10-04T15:37:56+05:00
asok-mirror_Customer-Data-Segmentation-MLOps-DVC,afd41dc4140c95c1b1fa30de25528d390d4779e8,37,4,2021-06-27T11:44:23-07:00,2021-07-08T21:18:15-07:00
asu2304_assignment-3-asu2304,771313cd331ad8bebd3de97a9df55b48c50c81e4,21,4,2026-03-14T23:14:40+05:30,2026-10-01T15:47:29+05:30
atharv3005_MLOps-Pipeline-for-Model-Training-Deployment,c65e78b36f16cee6afedd8610ce9c06628b15b34,14,2,2026-08-16T00:23:34+05:30,2026-09-12T13:16:18+05:30
ayasy-el_FedCAN-IDS,cec27624920fd9047d10e7b309d338a70cd7467d,59,17,2026-08-16T15:21:10+07:00,2026-10-12T23:54:33+07:00
ayorick23_telco-churn-mlops,ab16a7e402757aacd918ebc7986cd8271fe33681,14,2,2026-08-07T19:19:36-06:00,2026-08-22T14:26:59-06:00
ayush190511_Coccidiosis-chicken-disease-classification,acecbdd593a9e95fd1242106e43745f592476f37,15,4,2026-01-06T21:55:10+05:30,2026-02-05T00:54:13+05:30
balagaraghuram1_uae_realestate_ml_model,33041538a5bf8303f8227cfaa815b6abc05cae5e,25,4,2022-08-18T08:45:59+01:00,2026-10-01T22:33:55+01:00
batuhne_argus,ad114a9d1d811619fe2d8bbccc42b5041e46df29,123,8,2026-05-26T14:08:09+03:00,2026-07-13T16:01:34+03:00
belhadjaissa07-droid_Chicken-disease-classification-project,04cf60fb554181af472952ae0104f4451e03c801,11,4,2026-07-15T20:08:39+02:00,2026-09-23T21:39:41+01:00
bharath2468_Skin-Disease-Classification,bf848a6555b75bd690a543d1268da36c9e998c3b,54,4,2024-01-02T20:01:54+05:30,2024-10-24T20:11:36+05:30
biddy1618_udacity-mldevops-3-project-mlmodel-fastapi-heroku,f5200e6c34de628ac99560e08c395da4662bd4af,65,5,2022-08-26T04:17:24+06:00,2022-09-16T17:51:29+06:00
bkget_AdTech-Creative-Performance-Prediction,208171806c4030dd465001bcbeb15a782639c687,10,4,2026-09-06T08:44:49+03:00,2026-09-22T12:08:41+03:00
borc23_RTWC,f02542fcdb8793f8a2149e5bc5ffae7f62f9315d,20,4,2026-01-07T16:30:35+01:00,2026-10-07T10:28:13+02:00
btjones-me_equidistant-ml,ba23dba9f56eea02249b668150ddd62f86e30c0f,19,24,,2026-09-20T22:24:53+01:00
c17hawke_AIOps-project-DVC-NLP-usecase,033c2cb03a4e77c7c097b06767a6d4777d44f76b,32,5,2021-11-15T02:13:33+05:30,2022-03-21T04:54:46+05:30
calkit_example-notebook-pipeline,cdd8eb038d0e71ade0c111a1668e46e6764b0f98,14,3,2024-11-23T06:25:42-08:00,2026-04-22T09:13:49-07:00
calkit_example-overleaf,f88c05f3e7a47f0d4ed2ecf3266123501468f4ab,87,4,2024-09-24T13:14:39-07:00,2025-11-17T16:53:46Z
carlos-osorio_xm-energy-mlops,e9b4c55927efa6746d574325691c52ea1bf575fa,129,2,2026-07-26T22:41:59-05:00,2026-10-13T08:47:53Z
casablanque-code_mlops-mini-lab,e3959a6f1f97013cae4cba8b6f8a9bcbc3d2ee8f,14,4,2026-08-24T15:44:21+03:00,2026-08-27T19:39:55+03:00
casperdcl_covid-19-box,6c773045fc513e400d4e4ce8d573d92dafb3bd22,2641,3,2020-07-04T23:37:09+01:00,2023-01-19T18:23:20Z
ccao-data_model-res-avm,06958d1eabb9eb2f7ad8b92868acaaae621fa66b,405,8,2022-02-17T19:01:20Z,2026-09-11T16:25:34-05:00
cgroll_energy-research,276bf6c9df0eb0277788e9819ff35858c17e931d,24,11,2026-09-25T10:22:56+02:00,2026-10-06T19:05:55+02:00
cgroll_pecd-power-validity-DE,935d5edebb9c0ba1279da2c1e8cbb297b58194db,15,18,2026-08-26T18:17:11+02:00,2026-09-23T17:24:29+02:00
chabdullah7_Health_Care_AI_ML_Pipeline,0f209d3941be7c2a12c90bf57c354767ee050c64,30,2,2026-06-27T19:14:37+05:00,2026-07-05T17:28:37+05:00
chirag3211_cinebandit,43afb321e6d1ea58636c9d6bb7414f5fca33bf79,17,3,2026-04-17T17:30:15Z,2026-10-12T19:57:43+05:30
chrisjcc_ask-before-answer,8364b3a8afd3455744f84901ae53445f2aff6a8c,248,6,2026-06-11T23:38:13+02:00,2026-10-10T23:55:59+02:00
clumumba_diabets_predict,6e1f17508ad12a5d6d7fd650c17fe9bbfaf39767,17,4,2026-08-26T12:40:04-05:00,2026-09-23T22:45:00-05:00
clusterloggs_Scalable-MLOps-Pipeline-for-Credit-Risk-Prediction,8bf18b8b3fc8d9aa9143426dc422a657e5470222,11,3,,2026-09-30T01:39:17+01:00
codeofduty3_lantern,3f2a990528a46cea015a1617726ec62daad5da9e,33,9,2026-09-29T18:30:49-04:00,2026-10-09T13:41:56-07:00
coloursinvision_idm-generative-system,6712606a139dd377581a16e0840a4de685bc89fd,14,3,2026-05-15T10:11:24+01:00,2026-10-10T22:16:22+01:00
colton-warren_student-academic-risk-prediction,2e09575c33cf9944efbb2e3c3ceda756b057da9b,17,2,,2026-10-04T23:59:15-04:00
coolmunzi_webapp_mlops,34b2ea0f1e22373bbdcdf0c09b079acd2a20404d,11,4,2021-03-20T17:49:58+05:30,2021-03-24T22:34:11+05:30
cozydenis_CryptoProfitMaxxing,7b96baecf2f56b8f38481046ccb9b719490c9dca,177,2,2026-04-11T10:40:54+02:00,2026-10-13T13:50:24Z
cr21_DVC-pytorch-lightning-MLOps,02d099de3992064b9c49946927518b793420045d,37,3,2024-10-16T12:17:46-05:00,2024-10-31T15:20:57-05:00
cr21_DVC_NLP_Stackoverflow_Tag_Predictor,897e233d7bc4d3a20bb115bae220a565863ccbbb,27,5,2022-10-24T12:42:05-04:00,2022-10-28T00:44:04-04:00
curiouscurrent_MLOPS-END-TO-END-ML-PIPELINE,176665a78f9c5780102c3b57a87113168e5b180e,11,5,2026-04-13T01:50:01+05:30,2026-04-16T02:23:48+05:30
dahshury_Kidney-Disease-Classification-DL-Project,83f090747081f76278083c6079db03dbbc6c3db6,17,4,2023-11-17T15:21:34+03:00,2024-01-04T22:02:56+03:00
dakshvanshaj_flights-price-prediction-mlops,1c409932f7d4ab9a5c27e1799ffec7fb59618f22,324,5,2025-08-04T17:19:13Z,2025-10-12T12:27:45+05:30
data-pioneer_MLops-Chest-Disease-Classification-from-Chest-CT-Scan-Image-,45fbfb92d99e61fa6284a22a09cf9048e633484a,11,4,2024-03-12T15:36:26+05:30,2024-07-21T21:01:44+05:30
davidedm26_LegalAIze,bf2deb5ecdb7958a52195af2d4801da66a977bf6,20,3,2026-02-25T13:35:02+01:00,2026-03-13T18:14:04+01:00
daya-alexandra_nyc-taxi-demand-mlops,f0b39502559c4f64d0b5134486f2b165289693a6,14,5,2026-04-28T15:06:29+03:00,2026-09-21T16:56:24+03:00
declanmmmm_TestActionTrigger,bc6b064231dadac2e6938b237ce12007e161741d,250,4,,2026-10-13T04:55:33Z
dennisdang5_aps-failure-prediction,8565c9d0bd794432a9ea1c113fd5e2ff666018a8,24,3,2026-06-09T17:11:29-07:00,2026-09-30T18:47:55-07:00
dev-SR_mlops-proj-temp,da60cfc5edd4165a4cdadd49c4eef3dcf845319c,10,3,2026-10-12T18:29:15+02:00,2026-10-12T18:29:51+02:00
devahmedhesham-ML_egypt-law-RAG,78f11fa103891228ec5cf8aacf6d6f5d7adb5ebc,23,2,2026-09-28T16:12:31+03:00,2026-10-10T12:32:02+03:00
devreddy1015_ayto_be-next,9bfc499c6b7a41a7b7dbc0e7af4eba1341393b58,10,4,2026-05-12T13:12:03+05:30,2026-10-09T17:14:39+05:30
dgmans21_DriveLoop,2d7672e711c1fd22c2ca1b572382830083f63480,15,20,2026-10-06T14:12:35+09:00,2026-10-13T21:43:34+09:00
dibyendubiswas1998_Document-Tagging,fcf26b8da45c4124c96ad407bf25dba231048928,40,4,2023-10-20T09:10:53+05:30,2023-12-26T19:41:54+05:30
dibyendubiswas1998_Insurance-Premium-Prediction,4484e76d71d297fd9ed73b00d4ce9b03aca71b71,24,4,2023-11-19T12:06:05+05:30,2023-12-01T08:40:18+05:30
dibyendubiswas1998_Kidney-Disease-Classification,f4467b1d32000974c9dffaf752ff3720290a1e4a,12,4,2023-10-08T18:13:42+05:30,2023-10-18T18:53:15+05:30
dileep-cognine_paysafe-fraud,aec05d91f3c0b576f3516b22d6f7f91718816030,10,3,2026-09-22T16:11:59+05:30,2026-10-08T15:11:38+05:30
divya-m984_Oceanographic-Coral-reefs-preservation-and-prediction,e5753bd33118bbde66318b1e95de90e51a0fb049,40,7,2026-07-11T19:53:26+05:30,2026-09-14T13:18:35+05:30
dzhang32_spacetitanic,cf643c655b4fd6fe146f10bec88a8f4cf8b4a8a6,17,4,2022-05-22T10:52:12+01:00,2022-05-31T22:49:00+01:00
earthtoolsmaker_pyro-dataset,76a4babeac9d7bfe865f276935d45dcef6866c8b,110,23,2025-04-13T21:36:48+02:00,2025-06-25T16:04:10+02:00
ebramrafat653-wq_california_housing_full_project,5d7098fe7fddb53183d765f5b10f20d33dee9d51,41,6,2026-08-30T02:51:24+03:00,2026-09-13T22:19:42+03:00
edukaiser_medical-triage-mlops,a660a5972437799b00b54744d64cab36e3344c80,10,3,2026-09-12T13:33:51-03:00,2026-09-15T20:04:34-03:00
edvvardheron_banana-ripeness-predictor,e76f40fe19c2f9cc5c174f0b6d323114b202f8cf,20,3,2025-12-28T16:51:54Z,2026-10-12T12:47:48+01:00
efralmeida_tc2-e-commerce,29f518b069afcb9bb9fed1534a2a2724f1ed3c26,14,6,2026-06-22T21:25:55-03:00,2026-07-11T09:05:17-03:00
egliette_dataset_model_versioning,6da6a16ca0aa3cbf60d695499dfd4c16854009ad,11,5,2025-08-02T17:22:05+07:00,2025-08-16T17:30:40+07:00
ejhusom_d2m,9b8e140cb9178334b9622d2b93dfd7d8057c8b76,70,11,2022-09-19T13:52:18+02:00,2024-02-20T09:44:11+01:00
emelineroblot_jedha-final-projet-dslead,f5e0c141c9d7c5f419dfdd874fc6516a71128d25,13,2,2026-09-16T10:03:22+02:00,2026-09-22T14:58:57+02:00
enaha76_mlops-m2,dfe2681b48c4cca1e898d7c3b9150376e2c97a4c,13,4,2026-04-24T02:22:23Z,2026-07-16T14:44:53+01:00
erc-newsuse_newsuse-study-algorithms,454bc40022931d9f5f828b9dd2e66eb66e66f46c,32,12,2025-07-03T13:02:00+02:00,2026-09-19T00:56:41+02:00
eshamaryam1_cooked-ml-collab,d15f8a8da1674798b74dfcc6a3ffb0fd60d2cf69,15,3,2026-10-05T00:18:38+05:00,2026-10-05T02:02:50+05:00
estkayon_Bangladesh-Electricity-Demand-Forecasting-MLOps,1a32e44306dd61ebdcc58a3d004e80a507558278,54,6,2026-09-26T01:15:17+06:00,2026-10-13T15:08:13Z
ethanvillalovoz_sentisync,18b75cd779bf17ab7988155583e19cc3e79070a4,48,5,2025-07-11T08:49:01-07:00,2026-07-20T00:02:35-07:00
evgenytsydenov_ieee118_power_flow_data,2e1888fd2376dbc4766554f10d01577c73e89bd8,141,26,2022-07-28T08:32:50+06:00,2022-12-02T17:29:46+06:00
fabii2607_medical-triage-mlops,e58324b6a90efe01838c593e09900dc197f45801,25,5,,2026-09-15T17:58:33-03:00
fabiopolli_pos-ml-eng-tech-challenge-fase-02,65507056a7b6b0d4acb869ca7cdd86ac2865cd67,48,3,2026-06-19T19:59:06-03:00,2026-07-14T22:15:17-03:00
fabriciobarili_tese-pipeline,6989a89598090f0fcb4840fda74bc4536d04d95c,19,10,2026-10-04T16:31:04-03:00,2026-10-05T20:43:25-03:00
falitianaandriamaherycarles-max_projet-immobilier,4e9d8ba0d0dcf39f49f3546cabebf64507a2757f,27,5,2026-09-26T10:14:38+03:00,2026-10-09T13:48:40+01:00
faridkhan5_Chest-Cancer-Classification-using-MLflow-DVC,0ab113bab6f3a145328cadd153758179490d0f00,13,4,2024-03-28T01:30:47+05:30,2025-04-14T17:36:08+05:30
farzeen-05_spam-classifier,0e0bea6f8da583a2219f7a066df10e38de0c4684,13,2,2026-06-22T21:47:13+05:30,2026-08-08T11:51:24+05:30
fernando-marconi_olist-delivery-prediction-mlops,568b428e35552cdd65260d175a2570277c30d5f0,14,3,2026-01-19T22:36:17-03:00,2026-01-22T21:31:56-03:00
filippopellizzari_dvc-template,2c283ca4982ba532ef887eb8b2ba6ce455761ad6,14,3,2023-11-18T17:57:36+01:00,2024-02-25T22:06:58+01:00
fork123aniket_End-to-End-Node-and-Graph-Classification-and-Explanation-App,3e8c6102ba5b10d0b93fc6a4b3608303a5d9946b,15,3,2024-04-08T16:22:58-04:00,2025-01-27T17:03:05-05:00
fosetorico_tomato_disease_classification,01cef2942fe90ac3c960cc5819db2507d589517b,17,4,,2025-04-12T18:24:47+01:00
garyMamaniCortez_churn_proyect,e711c3f1560929a11b0e4c4719de0d20df1d26a6,26,4,2026-09-01T15:10:15-04:00,2026-10-01T02:43:30-04:00
gauravk09_calgary-water-mains,d5cca9094a3eb23a56453c0de0fb6d0ae928acdc,38,3,2026-10-08T00:21:37+05:30,2026-10-09T16:11:54+05:30
gelerum_primary-vs-secondary,21fd6412ddad5ea5b111b109c0ba507fc3348f5f,102,7,,2026-07-10T22:16:41+07:00
gianfrancodemarco_plate-recognition,9dd17ba90848a8378283047332ba6bfdfd8ed819,143,5,2023-01-10T22:52:52+01:00,2023-01-26T23:58:54+01:00
gmiraat-lgtm_image-classification-dvc,d29a855ba943671b57ad72a9f8ca54480ffedd6c,11,5,2026-08-04T18:47:20+05:30,2026-09-23T21:37:21+05:30
gmiraat-lgtm_stylestore-recops,f0dcab7ebc37032b1c9eeae75fdc1b3e1f1720ef,16,5,2026-09-26T14:55:36+05:30,2026-09-26T19:29:34+05:30
guifzy_diffusion_detection,bd20a9ff8297fefde957a5ff74354228e47dd82a,11,4,,2026-09-26T17:47:39-03:00
guillaumesaidani-coder_churn_saas,b192c1000e2ceb9c7634cfcdbcdbd6121b1361a7,55,10,2026-09-23T10:35:54+02:00,2026-10-05T12:08:04+02:00
guillesanper_ReactorGuard,446106066fe17b1482ffd3268e33164978837b4f,20,6,2026-03-24T21:18:55+01:00,2026-10-13T16:09:47+02:00
gulshan29-kumar_MLOPS--spam-detection-with-the-help-of-dvc-and-aws-pipeline2,935cd1e1bd374f5dd8dde6f787aa2bd8b4c42922,38,5,2025-09-28T05:39:36+05:30,2026-08-31T22:01:07+05:30
hakunamatata1997_E2E_ML_Churn,bb1aff7efc8dcc0a5f1fce3b5f3c43ce8b774019,80,8,2023-02-27T13:01:54+05:30,2023-07-18T15:31:12+05:30
hamzajawad123_binance_crypto_volatility_predictor,8788204b9b8e7307da859a5590994f159afad408,171,3,2026-08-24T15:42:55+05:00,2026-10-13T13:59:30Z
hari-vash_Mood-Detector,9c1b1c9a702ac7ee8c7627896853bd683f50cd02,22,3,2026-07-02T15:38:48+05:30,2026-07-11T22:22:09+05:30
hasan-raza-01_Network-Security,edcea44953eb84b080c6d4cc28c22ba85ce0e0f4,69,4,2025-01-31T17:07:46+05:30,2026-09-12T13:48:44+05:30
heba14101998_Algerian-Forest-Fire-Prediction,99cb817dc4641de07507568486d470759b90d3bd,118,3,2024-06-13T21:35:27+03:00,2024-07-02T23:44:52+03:00
hebatoallah-yehya1111_legal-rag,b367cb1b150b95db5539ecc9e21e7646a658c3b1,18,3,2026-09-28T00:45:40+03:00,2026-10-13T18:11:57+03:00
helioneto3108_mlp-market-recommender-system,3f24c9e22b7b025d22a651d3f0de80959570f6db,14,3,2026-07-07T11:20:52-03:00,2026-07-29T22:04:41-03:00
hellmrf_kingsrace,a6af42a499856205fcaa8a70c5f4739a9167355b,21,25,2026-10-08T20:38:33-03:00,
himelds_kidney-tumor-identification-system,30ea9fd0a23266647a795baf0a85c50c9ac903a2,26,6,2026-05-03T14:28:57+06:00,2026-05-19T03:01:34+06:00
hudgelabs_udisc-score-mlops,f3a51d664fd74dc424870b84f2968d10c0d7f6e8,26,2,2026-05-12T17:18:44-04:00,2026-05-12T22:02:34-04:00
humbertosena_fiap-fase2-tech-challenge,341c09995a2d4a5e83669e97a4b7a6d57807b19e,15,5,2026-07-18T16:00:00-03:00,2026-07-30T22:00:00-03:00
iaindillingham_property-prices,0ac43a20f266328776a134c226a4d46dc665bd48,12,10,2020-12-06T17:02:13Z,2020-12-23T21:51:17Z
iamprashantjain_swiggy-delivery-time-prediction-v1,0381aff4bac5c59e658989291f1d77d692d7f1a9,30,6,2026-09-05T21:58:06+05:30,2026-09-10T23:38:35+05:30
ibnkir_mle-project-sprint-1,fba1b7e28efecc6df4b84d077c4a0aa6578efcd2,43,3,2024-03-15T00:37:09+03:00,2024-08-27T11:14:45+03:00
icebreaker1234_Medical_software,cdbf536535d384c0c676508fd4e7ff76ed3ac253,13,5,2026-09-29T20:35:16+05:30,2026-09-30T21:58:29+05:30
iidxDE_TokyoAccesibility,16dc0ef9fe7df2e08e786ad88717f96e46ea261a,17,3,2026-08-18T09:06:26-07:00,2026-09-15T15:38:41-04:00
im-shriram_DVC-Practical,9e25d9eb34e9aab78ca4e7c261fa18018a10ec6e,16,5,2025-09-11T20:35:14+05:30,2026-01-20T00:54:44+05:30
imbulana_sift,bc9eba28f5f2b1ac309227c354b6d31b575b27ab,57,7,2025-04-16T20:24:52-04:00,2025-05-13T20:30:09-04:00
imirghania_analog-time-reader,2531eeadd9ae9dce42168e41904a0c449b80c7bd,17,3,2025-08-15T01:37:47+03:00,2026-04-05T02:19:07+04:00
ines312692_MLOps-CallCenterAI,ec5265c76bf1f600c6eb39018a16b427613e61e2,139,5,,2025-12-04T20:16:57+01:00
irjiwefiu_MLOPs-Capstone-Project,a5d8bccc778427b49d62d805c671503d4f53080d,42,6,,2026-04-09T12:25:58+05:00
iterative_VSCode-DVC-Workshop,547f118a0ff7f1b2566ec8905c2794eaece28ed6,339,3,2022-11-18T11:04:20+01:00,2024-01-23T19:21:39+01:00
iterative_monorepo-fixture-v1,3af80db537d907f925b1a799d4949fbb50d90150,36,4,2022-10-11T20:35:26Z,2023-03-09T09:15:52Z
iterative_monorepo-model-registry-fixture,5803a04ccffc072f17bb0788e33d5dfb6a17ee1c,36,4,2022-10-26T21:19:56Z,2023-05-12T21:39:35Z
ivangolt_telegram_posts_parser,0455f56102985c96f2d9a2dd6c524560b9405671,10,3,2024-06-19T19:10:20+03:00,2024-10-29T13:51:24+03:00
jatin-12-2002_Chest-Disease-Classification-Final-Version,76a8c746238d6797b717c397007752efaadf6688,43,4,2024-03-22T19:29:31+05:30,2024-04-08T21:02:24+05:30
jatinkumar300403_CommentLens,cd6469bc64c7a12b725d6e8b49e6b5a5cd8470a9,11,5,2026-09-11T11:22:38+05:30,2026-09-15T17:30:44+05:30
javihslu_foehncast,98902d1397c44a8a3c2f794ef97d81b6f8fe305c,13,2,2026-07-10T19:40:40+02:00,2026-08-18T03:05:59+02:00
jaweed3_web-ml-ops,b770930fa33544efeb7ddd967660aca58b2253ab,151,5,,2026-07-14T00:18:55+07:00
jejjohnson_research_notebook,0d9789ca6bd8bb698083ac9dbf67547de0676d0a,98,2,2026-04-21T10:42:43Z,2026-09-26T04:56:47+02:00
jejjohnson_somax,146d17e4fa866955efcd2acc1e4a1be917d1662c,98,9,2026-04-08T13:22:39+02:00,2026-09-24T17:31:54+02:00
jivansh-ml_swiggy-delivery-time-prediction,2fe8ac03c07e0954c36b9c00ff39f66643adefae,43,6,2026-08-08T06:05:39+05:30,2026-09-29T17:58:48+05:30
jocgaray_smart-range-hood-controller,f24100271ff121c05d7c1c655aead2b1b238525d,12,3,2026-10-03T13:20:05+02:00,2026-10-05T15:13:30+02:00
jsuryanm_chest-cancer-net,16a84fb3062bc330e138390bb66c4777a39b4997,12,5,2026-01-22T22:48:12+08:00,2026-01-29T13:15:13+08:00
junknewera_pd-model-mlops,adb65176e235d379d04fbcf1a88db37cb46388da,10,3,2026-10-10T15:10:14+03:00,2026-10-19T21:04:31+03:00
justdarshan510_dvc-ml-pipeline-clean,91c9d60781e9c5b931b2ab319e41098dc6289b8a,10,5,2026-08-07T11:07:29+05:30,2026-08-09T20:25:57+05:30
jwsadman_carPricePredictor,7de5ffdb2d45b8db899a767affbbab7a3d3d3c36,20,5,2025-07-09T22:32:33+06:00,2026-07-29T23:38:24+06:00
kaing615_UAV-link-quality-routing-support,468db801ddc315992cb311d15cdd88eb8e104355,27,7,2026-06-12T20:37:01+07:00,2026-10-10T13:18:55+07:00
kameshkotwani_mlops-mini-project,6f0ad20e5e8497d7970f7e6b24727edc4953da3b,16,6,2025-02-03T18:49:32Z,2025-06-23T18:31:29+01:00
kamrankhanorakzai_SolarIQ-System,d7f2ef2818efabc1ef8c6ecab40564894e511881,30,11,2026-04-22T21:50:29+05:30,2026-06-23T04:41:42+05:30
karenelizabg_proyecto-fase2-MLOPS,3bcf856415c9bce1090728143718ec2a69459773,14,4,2026-09-18T09:45:57-06:00,2026-09-18T23:01:18-06:00
karenelizabg_proyecto-fase3-MLOPS,9cfea4ccd097358f7afa4df58ebe6cbac2339f5b,36,6,2026-09-22T07:51:47-06:00,2026-10-03T00:09:34-06:00
karim-nadim_Kidney-Disease-Classification,9e71063f9fe7c543d7579b2ed0209f549ed6ed03,10,4,2025-09-15T16:59:10-04:00,2026-04-28T06:48:03-04:00
karthik-593_NASA_Turbofan_RUL,a84d1dad3a6fb2b5be3daa0521cf823ff97b9341,27,5,2026-10-03T17:34:34+05:30,2026-10-05T14:17:23+05:30
karthik-593_loco_troubleshoooting_copilot,f1437a2dceb863d05d4b07fe05878b98ed623944,20,3,2026-09-15T15:10:21+05:30,2026-09-24T21:31:39+05:30
kartik23481_aeroforge-ml,0be94b8e8c3dedcb78368a44420cdd119985cf86,26,3,2026-07-19T19:48:08+05:30,2026-10-11T13:47:31Z
kauanLDD_PI3-Grupo-5,49e5b9a782e8cf161d1efc43c4965599d74cd43b,22,16,2026-09-07T23:50:20-03:00,2026-10-05T10:49:20-03:00
kavyagupta3011_MLOPS,8eb802e8e01c2a16d8ddc994acc6a492763da9ee,17,9,2026-08-25T16:12:14Z,2026-09-16T07:15:33+05:30
kaztun2002_MLOps-end-2-end,ded6914e1bf913c3f7585229c23f73b56aa22def,13,8,2026-09-25T01:59:39+02:00,2026-10-12T21:19:25+02:00
keshavnath1_macro_pilot_project,82538485319d9dc4df7eeb97ecf0b642dbd10556,12,7,2026-04-23T14:10:04-04:00,2026-10-07T13:26:18-04:00
kevalsakhiya_property-scout,f5de9b6c7fbe14ffcf4d07ba54cd4599f4576acc,13,8,2024-08-03T16:02:25+05:30,2024-08-05T12:46:03+05:30
khaelano_MLOps-Patent,4c347f3043e1ea48e30c8fe7bd69d143a027368c,59,2,2026-05-03T12:52:50+07:00,2026-10-12T08:27:57Z
khuyentran1401_cicd-mlops-demo,efd6626d1552f6cb90c5162e86d09814abc5e76e,108,3,2023-03-28T14:56:49-05:00,2023-04-17T11:25:02-05:00
kotska-pariona_tesis-hardware-peru,1de750bb2529f6b1b56f1178ab1a522291555b67,221,3,2026-07-25T11:36:03-05:00,2026-10-13T09:25:29-05:00
krvipin15_churn-prediction,dd9085de7a5449d73e495dac4449b8963b5f62c5,23,6,2026-09-06T13:43:43+05:30,2026-09-24T19:17:02+05:30
ksnishat_infralens,c9797d502ceb789eec0dd97a1e0f647ff22cf5a8,29,4,2026-04-03T08:23:46+02:00,2026-10-13T17:05:10+02:00
ksnishat_ovoscan-pipeline,85f4a535607d4a0f188777f72a2ebe9218c281a3,35,3,2026-04-03T12:53:34+02:00,2026-10-13T17:05:17+02:00
kumuji_mix3d,5b892db6922568135febf8a6ce0a54324fe818f5,12,5,2021-10-12T14:31:12+02:00,2022-11-27T17:31:03+01:00
kun-2023_Financial-Sentiments-Classification-DistilBERT-project,2694d34a85249bca2bd026910f6890cf6003bb1a,15,2,2026-09-14T11:03:52-04:00,2026-09-18T14:47:04-04:00
kun-2023_Rail_YOLO_Defect_Object_Identification,cb42d62c1f5b494bb3f035ab64ea1477ebac578d,16,3,2026-09-28T15:00:48-04:00,2026-10-05T21:24:12-04:00
kush2501_credit-risk-prediction-mlops,7a9483864b929d65fa1b8003b819ff3a65b41772,19,7,2026-08-27T23:43:58+05:30,2026-10-05T13:03:12+05:30
kushal15-cell_industrial-predictive-maintenance-mlops,e3b64822b9b71585010ece6f7752bb9d2d8ba308,30,3,2026-06-27T14:38:46+05:30,2026-09-13T22:13:25+05:30
laavanjan_Youtube_comment_analysis_end_to_end,ef15b76bdac02d822a5c7a43ca7088e7925108cb,19,5,2025-07-31T22:38:36+05:30,2026-02-09T00:33:55+05:30
lakshitcodes_Coccidiosis-Disease-Classification,2da6264658ad2557f66fb2fa6021b18f9456a56c,14,4,2025-08-19T16:38:34+05:30,2025-08-30T12:08:52+05:30
learn2pr0ge_credit-card-clients,7a195ce95a59f59994044d1e2b12204bad913567,22,2,2026-10-11T11:27:48+02:00,2026-10-13T09:30:37+02:00
lelikush_mlops3,549f9bd943caeb357a41b646c8748cc19fcb9e20,10,4,2026-09-21T00:54:15+03:00,2026-09-22T15:23:24+03:00
leudom_german-fake-news-classifier,6bb890961713a823a7b2727441a2e22b69809a17,10,4,2021-10-09T23:19:58+02:00,2021-11-03T22:42:27+01:00
lgcorzo_mlops-python-package,618b83a0f1d8f218d131a8f415e95a44929654af,38,7,2026-08-01T21:35:01+02:00,2026-10-12T11:54:15+02:00
linat5841-arch_credit-default-mlops,13b7b33f062ebccecb5355af3cef140d2fd16a26,15,2,2026-10-07T17:51:10+02:00,2026-10-09T13:30:21+02:00
lissetfloressoliss-lang_customer-intelligence-ml-platform,94032765518d1c957427b89580cb055f4c9f258f,12,2,2026-10-03T12:04:06-05:00,2026-10-03T18:20:39-05:00
lloven_neural-router-experiments,b9990e88b853ad4bc114e293bbad5539bdf69049,25,2,2026-03-17T00:07:38+09:00,2026-09-12T18:26:37+03:00
locnp13_ddm501-final,de3ef6a4951eecc4a3ab0ecda6fbdf9cd8417996,29,2,2026-09-30T15:33:39+07:00,2026-10-04T10:20:21+07:00
lopezyouhei_cell-classifier-mlops,aa4a7c11761e9222d6b7c658b8bda11813f594ec,24,4,2026-08-02T20:49:56+02:00,2026-08-23T19:46:52+02:00
louisphilipmarcoux_giga-flow-mlops,644ae83afa072b8cce05cbafc839f91f1d9e9b89,60,2,2026-04-02T23:04:27-04:00,2026-04-04T16:25:18-04:00
ltnguyen53_testss,0e55e2de84de50f64bc7515474bf9a06b8e3c5d5,10,2,2026-10-05T17:24:03+07:00,2026-10-13T01:47:02+07:00
luanfreitas5_sentimento-ptbr-llm,b507e05c439fb472f96b3b9eb148097af8d1e705,93,12,2026-09-01T16:54:30-03:00,2026-10-12T21:57:16-03:00
lucy-moses_voltguard-mlops,b989269190aba63e9d142bbf6778fa83ff303ed1,10,5,2026-10-02T00:56:40+05:30,2026-10-08T22:53:11+05:30
m73hashem_arabic-sentiment-mlops,92bdf8085ded8827e0b54101231370b12d0957f4,11,3,2026-10-05T21:21:19+03:00,2026-10-08T00:05:00+03:00
mahendra-kausik_ellipticGuard,e14c30f72e1ccab98a2081f5978a744f70bfe720,31,9,2026-07-13T17:56:47+05:30,2026-10-12T21:14:43+05:30
malleswarigelli_Chest_Disease_Image_Classification_,ea500b7640dce1cb7cee7ff5b92133410453e6c3,26,4,2024-03-10T10:46:39-05:00,2024-05-22T09:47:04-05:00
marcellinus-witarsah_credit-score-mlops,9b344cbcb87768c005adc55747e7d4c09679ef8c,33,2,2024-07-31T15:17:35+07:00,2024-08-22T10:45:33+07:00
markandeyavarma3-lab_subscriber-dropout-detection,0e047ba0c1e03e302149ed757a998083b6646be1,34,2,2026-09-04T15:41:21+05:30,2026-10-13T12:11:31+05:30
master-ai-unimore_churnguard,97a56b54c34a1ac195b3b3b78fc3d837331ee1d1,18,3,2026-07-22T11:18:01+02:00,2026-09-12T18:10:29+02:00
mathewsrc_mlops-template,e29eba848d48359d93800e95275abeb005ac9fe4,93,3,2024-02-25T16:58:58Z,2024-02-29T22:32:18Z
matiasbelsito7_real-estate-price-prediction,b98d1dc9f01f08e0a764898c5c672dc5eb0aeabc,27,2,2026-08-16T14:19:55-03:00,2026-09-11T22:46:09-03:00
maxedmonds07_CS7267-LLM-Injection-Defense,ae50c1f90625cb43934c70e9426f3517b8b90674,17,5,2026-09-27T18:21:57-04:00,2026-10-04T13:34:46-04:00
mbadrawy1_Disease-Classification,94fb8238700ca163f2a724374c718f7ce8027722,10,4,2026-10-04T18:44:22+03:00,2026-10-09T07:12:30+03:00
mdekstrand_recsys26-repro1,6456b5ec2e047ef6ac46434c426d7dfae0dd631b,11,5,2026-09-27T09:06:54-05:00,2026-09-28T11:19:34-05:00
mdzaid382_Resume-Screening-Matching-System,1335f0db5ffc93a1ec7fa7cccdfb01393e12625a,59,6,2026-06-04T22:17:28+05:30,2026-06-18T14:15:54+05:30
medlouaynjima_Living-Sentiment-Engine-pipeline,6df75b9e7e5099f78ba2d7f8d20a5aef0e55b9e4,117,5,2026-07-02T14:54:59+01:00,2026-10-13T13:40:30Z
mghanava_mineral-classifier-app,d3e2590cfd424efc2086b6173de5ef577af88642,54,20,2025-07-27T01:50:59Z,2026-09-13T14:53:03-06:00
mhdshabeer_End-to-End-Indian-Currency-Classifier-with-DVC-Pipeline-and-Cloud-Deployment,400061c0a4c9e865b8ff1e0e4bd3b441660989fa,17,4,2025-01-21T15:52:18+05:30,2026-05-02T03:04:01+04:00
mhussainahmad_winequality-prediction,305520ad30dcca1bcd97849546aeae250f6a0dd9,21,3,2022-07-14T23:41:52+05:00,2026-10-04T15:41:16-05:00
michelepatella_lstm-cache-eviction-policy,12a0a44ff6c2106f240ad688c5382876c9c6efa2,276,6,,2026-03-12T18:04:36+01:00
michelpf_fiap-ds-mlops-laptop-pricing,1238f77aac3168a04760532f3fcb1f5196499d02,138,5,2024-01-07T13:04:43-03:00,2024-03-26T00:43:01-03:00
mikolaj-olesinski_Symptom-Triage-Agent,363664b7234be563d295481a61a7d7b1e234b0ff,10,9,2026-07-23T23:59:14+02:00,2026-07-28T22:53:43+02:00
minhduc304_fraud-detection-mlops,3d8e29aea16d71056af119ce8eade5c577fdd807,73,4,2026-08-20T01:02:48-07:00,2026-09-17T14:03:24-06:00
minjungsung_visionRAG,156098d6155f3fa2a587a61c3f88f7e9ecf03c96,75,3,2026-06-29T16:04:40+09:00,2026-10-07T06:59:56Z
mlops-2627q1-mds-upc_MLOPS_Recommenditos,b27df452aed272589b7974541dcf534c87ed0de6,46,9,2026-09-30T13:51:26+02:00,2026-10-13T15:20:28+02:00
mlops-2627q1-mds-upc_MLOps-Vera,9477fd36c8d364e7c8353b9e5ac002381523e856,12,10,2026-09-26T16:04:37+02:00,2026-10-13T11:09:27+02:00
mlops-guide_dvc-gitactions,3bd3b724a5685f41b5df440ea3e70c2ec0facb8c,47,4,2021-03-24T16:58:52-03:00,2021-11-23T11:40:12-03:00
mocode002_churn-prediction-mlops,7ea3a597ff0cb361b0d0fa9bddcafd4052f74c52,33,3,2025-12-27T21:53:22Z,2026-01-15T23:34:18Z
mohaiminul-git_isp-customer-churn-mlops,c76b51441c1ab911a0c1e5cfdc56f6bf671d1008,18,5,,2026-09-16T19:12:00+02:00
mohamed-amin-ai_mlops-anomaly,c13135ea3d79910f6597cbd53bde8ff94765b562,24,3,2026-09-26T03:23:07Z,2026-10-12T17:31:40+03:00
mohitDora_loan-approval-prediction-with-mlops,130faede6119b7578e0b38cc40feb895f9e01817,10,3,2025-07-21T14:20:16+05:30,2025-07-23T15:26:34+05:30
mohitrajrathor_credit_risk_mlops_pipeline,425c75cfea530eda9ac6a183aa673b819836f022,17,7,2026-06-25T17:15:50+05:30,2026-09-22T10:35:19+05:30
moksh-m9u_email-spam-classifier,56e74a268e9dc5c6345748b85495504118bfc66b,10,5,2026-05-23T23:19:14+05:30,2026-05-25T13:05:37+05:30
mridul162_MLOps-Complete-ML-Pipeline,065be662699f9fd503f695b8126ebe167fbb5fb0,11,5,2026-01-21T18:57:03+06:00,2026-04-11T11:12:07+06:00
msuvorov7_toxic_segmenter,f336c75040febea8487fb7bd699e61ddc5837a55,18,4,2022-10-12T21:13:08Z,2023-05-08T15:26:43+03:00
muhammadadilnaeem_Chest-Cancer-Classification-Using-MLflow-and-DVC,e5e5649f6407892f383865a4ab1c07941d6f9b64,48,4,2024-11-10T18:06:11+05:00,2024-12-13T18:57:44+05:00
muhammed786fiyas_ecg-pcg-fusion,e07eb6cb0a8b1e434a068696f26c4fa8083f4ddf,38,11,2026-09-10T14:11:34+05:30,2026-09-12T03:36:53+05:30
muhammed786fiyas_pm25-phase1-delhi,fdedeecb04ddb0171885fe838cbd9429ef805c94,107,128,2026-08-12T17:20:07+05:30,2026-10-09T14:26:13+05:30
myself-moons_CreditOps,d6a0f07014ecfc0eb87fdbebb0a937f3dd6c4c3b,52,7,2026-08-03T06:05:08Z,2026-10-08T14:57:39+05:30
myself-moons_WaterOps,64ce35d2e498fc8b4512b611a68d87fda71ab977,27,4,2026-08-03T06:05:08Z,2026-09-22T13:30:50+05:30
narasimha-aiml_mlops-end2end-pipeline-dvc,b33caa3f3bf9c6d43ed4d482bad94b83acef3b64,10,2,2026-08-29T11:32:21+05:30,2026-08-29T13:24:55+05:30
nata2627_pabd24,e9181f482a94daa6a981e7b81bc4717bb0c6af04,20,4,2024-06-10T21:11:48+03:00,2024-10-17T17:37:27+03:00
ncusi_secret_life_of_CVEs,40b948b5bb4d51ec454d865634b2e1f21c45c97e,194,15,2022-12-12T08:39:49+01:00,2026-07-22T18:41:03+02:00
nepalanurag_goal-difference,617a04341518f88c32ccf87fe4d87059aece2457,113,5,2026-10-06T10:44:58-07:00,2026-10-12T22:16:33Z
nicogreeco_nmr_fomo,aa2bc0ea1c5b1b992cb1291cab9928a9822d4194,62,28,2026-08-11T15:20:06Z,2026-10-12T14:59:27Z
nishnarudkar_Interpretable-Machine-Learning-System-for-Parkinson-s-Disease-Detection-from-Speech-Biomarkers,aeda30a8c50045407caf6a6c484eb7d06bc44a70,88,3,2026-03-13T18:13:26+05:30,2026-04-06T07:06:23+05:30
njbabani_kuairec-recsys,96399469c5e411e829fcadea02d2829c60b5793c,11,12,2026-09-30T22:11:15-04:00,2026-10-07T01:48:10-04:00
nolancacheux_AI-Product-Photo-Detector,132522ae2b45343b0049e25191ce610e54655175,156,3,2026-02-10T10:07:18Z,2026-02-23T07:45:36Z
nolll77_atlas-dynamiques-scolaires,7e82fff4709f788e70e7a8a75193f33a65edf5da,168,2,2026-06-12T12:28:39+02:00,2026-06-16T14:55:53+02:00
nolll77_car_accident,537d8050cda2aa46c7957b1787a8e682f1a40b78,15,2,2026-10-07T19:14:19+02:00,2026-10-09T23:56:42+02:00
oluwadunni1_SHEF2.0,9a54f3e68fe2496e5c58450cbc070787b6ea18e9,33,3,2026-10-11T23:25:14+01:00,2026-10-13T12:44:03+01:00
omarhatem44_End-to-end-Chest-Cancer-Classification-,cdf5ac7b5504a9b1fab082f563e5283fd8e94cf2,16,4,2026-03-21T07:06:11+02:00,2026-07-30T23:09:13+03:00
omdrift_mlops_face_attribute_classification,77099ea6e09a00fef1f7d09b43578e445752440b,14,5,,2026-10-06T01:49:37+02:00
omkar429_salary_prediction,e6b2dfd51bd21fabe9eeea83dd395632c588dd9a,88,5,2026-01-14T23:03:38+05:30,2026-09-23T15:11:47+05:30
oumou-daouda_heart-mlops,8cea8bc7086c783a57ab64c7de8cc4f89fab372e,10,2,2026-06-17T00:12:01+02:00,2026-06-18T11:46:42+02:00
pankaj-2708_Self-RAG-and-Corrective-RAG-for-Indian-Constitution,45ee5b9b31980da01f0e01b1894a8ceed9c7391b,15,3,2026-08-01T12:37:07+05:30,2026-10-07T10:19:42+05:30
pantrok_hidroxai-mx,2ce4a80bdf8331825ffa2f649ec837d66238ef59,51,7,2026-06-21T10:32:15-06:00,2026-10-12T20:51:24-06:00
patlegar-manjunatha_mlops-v1-dvc-pipeline,cb174e5fea7fb31e3b26ef5b6c64e6d2efcc5d4f,17,5,2026-02-01T23:18:48+05:30,2026-02-04T21:30:12+05:30
paul3ien_documentation-rag,b05ebd747fc6907b70d3e43ae6165c0bdfabb21d,18,2,2026-10-06T16:25:56+02:00,2026-10-06T19:49:43+02:00
pavanyadava007_offroad-bevfusion,639d641f0d4c3747ad69d84ce6ec767fed403dcd,14,15,2026-08-31T19:47:18Z,2026-10-09T10:39:17Z
pete21_algo-ml-pipeline,236dcdb85c8dcb7db01f86bf3e521f65766fadeb,30,6,2025-02-01T11:40:03+06:00,2026-10-05T10:19:57+02:00
petebachant_NACAFoil-OpenFOAM,ef7a1ebf61fd6b7b6c6ab345047c7288010accf8,22,5,2025-01-08T08:29:52-08:00,2026-08-15T09:30:48-07:00
pinheiro-dataworks_home-credit,7d02f0ba87ce34d15027dc9bda760d71c6ef77b6,19,5,2026-06-29T22:44:26-03:00,2026-10-04T12:01:21-03:00
polarbear333_gl-pipeline,8e5c61505762ed010c1f1735969df71866502906,15,6,2025-08-11T21:50:03-07:00,2025-11-05T14:27:15-08:00
poojithareddy19_Daily-Temperature-Forecasting,9057a456cfc2a9fc83170088a228f88e87af0b51,29,4,,2026-10-13T13:26:57+05:30
praj2408_Adult-Census-Income-Prediction--MLOps,0cfb4ca978d0865043cbacdc8bd0b66fda6654ee,16,5,2023-07-07T20:00:11+05:30,2023-07-22T23:57:51+05:30
prakhar-189_Stock-Chart-Predictor,870e81a990ff5bec4a8f02c3408f413b616c58b4,97,6,2026-06-21T15:17:55+05:30,2026-09-17T10:24:49+05:30
prem-thatikonda29_chewsy,e0fa46011accd1cf8dd0b0f9c4e031e61a0ac4e6,13,4,2026-09-25T19:32:20+05:30,2026-10-08T12:53:19+05:30
priyanshu-24-003_FeedBack,74c7686977964eede361466be95cb6975a86d306,37,6,2026-07-26T00:32:17+05:30,2026-09-12T06:16:55+05:30
professor3333_beltwatch,c1aae0ffd3dc18d30bae7e0a4a991cc0b638ad21,27,4,2026-10-05T16:06:55+05:45,2026-10-13T17:31:07+05:45
professor3333_nyc-taxi-trip-duration,54fce6f53a33b708ac48b3545426bdc1da3fdedb,94,5,2026-09-22T11:05:23+05:45,2026-10-13T11:12:16+05:45
psubudhi_news-mlops-platform-aws,95d0d8c2b150d08bffa1e121cd2d2f3c1ddaa00a,28,5,2026-04-24T14:05:43+05:30,2026-09-14T13:04:11Z
pwr-ai_JuDDGES,6786f2c549a50fd512848c1447ad3294ac169f4b,87,14,2024-05-30T15:42:19+02:00,2026-09-16T13:21:17+02:00
px1994_water-potability-test,7014ce12a32dd7336c1b2daed3541c4143503a03,20,4,2026-03-03T01:56:50+05:30,2026-05-17T23:28:03+05:30
pxxthik_Real-Estate-Data-Science,6a8878774231d67af517daa818fda80bfa4ddd70,29,13,2025-04-05T18:48:42+05:30,2025-04-13T13:16:04+05:30
pyronear_pyro-train,ffbbe4a336ec66bee354fa9b17a751937d06e870,125,7,2024-04-22T18:34:08+02:00,2026-10-13T08:33:44+02:00
qoriib_MLOps-Stock-Forecasting,8b6dacb1418c096c43120b99767fbf50aa25e855,208,6,2026-09-08T23:51:47+07:00,2026-10-11T00:18:00+07:00
quamrl-hoda_youtube-sentiment-analysis,faaf1358a838f162caac368f1b2260fdb915fceb,81,5,2026-02-17T00:06:09+05:30,2026-10-08T09:58:39+05:30
quanito101_asr_pipeline,7695d16c91d58ac8d328be0ba9ba8b1dae404bb6,13,6,2026-03-12T14:36:30+01:00,2026-10-05T16:30:32+02:00
rabinverse_delivery_time_prediction,463dee9d4a67293df5984b4aee1f032c8f19e04e,37,6,2025-07-03T22:53:57+05:45,2025-08-15T13:00:02+05:45
rafaelricardo-rj_ecommerce-recommender-mlops,434ac5aede7bc8caa6ffada3e37f73d224b62089,14,3,2026-06-13T12:57:57-03:00,2026-07-31T07:18:16-03:00
rakshitha-manoj_StayGuard,1638d43dfdeac0739164d196e8d367c965bf5e3a,16,3,2026-10-02T11:51:33+05:30,2026-10-02T15:40:03+05:30
raogaurav17_RetainStack,94dbd42956d9059db21981dcd1dec7da93738f5b,31,5,2025-07-28T10:25:35+05:30,2026-10-02T13:11:23+05:30
raselpy_research_project,6bacc459221e8f9948a35b63cef4753cc448f813,28,3,2026-08-31T12:57:52+02:00,2026-09-19T09:28:40+02:00
rashmiKumari03_Shipment-Price-Prediction,09e2d5fff86e442cdea11e2ba4d7ed9d6b54145a,194,7,2025-06-26T11:44:24+05:30,2025-08-30T23:15:49+05:30
raviteja311_Automated-Support-Ticket-Classification,e762a5b74130ffbcd822897abcfd71c282208d47,47,7,2026-09-19T12:25:15+05:30,2026-10-09T10:08:24+05:30
razamehar_telco-customer-churn-prediction,171a74af1ab616ef99bdeabda7427e045985f39a,17,2,,2025-07-01T16:04:58+02:00
rickdevma100_lang-learn-mlops,3e57aabe57aabda76916c3aa4e9d4317dd5fd523,70,2,2026-05-13T12:43:50+05:30,2026-09-29T20:56:10+05:30
rinkudiwakar_Movie-Sentiment-Prediction,6363e9de589970fcfb74a8966f7b77b1e187955a,43,6,2026-04-04T02:03:53+05:30,2026-10-03T22:43:42+05:30
rishabhpancholi_fake-job-detection-mlops-project,b9e49f493ecb4ab88f5ee778eabc71f6727e5ef9,33,3,2025-09-29T04:34:24+05:30,2025-12-07T18:56:55+05:30
rishiigupta04_yt-comments-sentiment-analysis,6e5a2581a309f1fd964a3302c715f50a71ebf65d,20,6,2026-06-24T01:53:02+05:30,2026-06-29T12:11:00+05:30
rjosh003-CS_Housing-Price-Prediction-MLflow-DVC-,70b813f386a0248e577bbd92fe78b07df4883576,20,2,2026-10-01T16:14:40+01:00,2026-10-07T21:36:40+01:00
robertogarces_churn-risk-scoring,aee9f336b6bd62fc49c8ce054557d5d67fb2a842,53,5,2026-05-27T07:17:51+10:00,2026-06-07T20:39:00+10:00
robertogarces_netflix-recommendations-system,cc0b6e5e1c6a611ce05747460d10e2a1aa03886c,65,4,2025-05-17T16:50:52+10:00,2026-06-27T12:46:17+10:00
rohanpatankar926_internship_project,ee799867344b7f424640c481c1cf2154ded3e05e,84,3,2022-02-25T15:28:03+05:30,2022-05-16T12:24:32+05:30
rohitkr8527_sentiment-analysis,71695f9de10710a68f61b5dd67361f7031b2e951,55,6,2025-08-29T13:07:07+05:30,2026-10-03T22:03:42+05:30
ronylpatil_creditcard-dvc,5c2eaee77f25e5659b762b373ce8ea3bc0db9446,47,4,2024-01-07T12:51:03+05:30,2024-05-07T11:37:03+05:30
ronylpatil_wineq,d23da3c62b2f9b90f16a654447e3d6e405fcaeb1,37,6,2024-02-15T19:07:59+05:30,2024-02-25T23:13:18+05:30
rrenyxa_dvc-pipeline-demo,1d81d0e4290ac1985a649594a13396b51c6ed5ac,28,3,2026-04-25T14:05:59+02:00,2026-04-25T16:07:43Z
rvarun03_ARIOS,c1cf21962434668738a8ca71df6755375a08e06f,21,3,2026-07-18T07:58:45+05:30,2026-10-07T07:43:09+05:30
s4mruddhi_MLOPS_project,549e1862cf7fe314f4fca99a3dc6dcb39cbff165,26,2,2026-10-02T23:02:27+05:30,2026-10-06T21:04:40+05:30
sagarraii_Predictive-Maintenance-Autoretrain-AWS,9dfe0f97b2be30e68eedb2156516c6d7efa87cec,69,2,2026-05-31T14:12:55+05:30,2026-07-16T20:30:41+05:30
sagnik-t_Aerocast,aea2464f8cb86d4f02a4541ff87ecf909535cb93,35,2,2026-06-08T10:00:00+05:30,2026-06-09T14:00:00+05:30
sahillad05_bank-customer-churn-mlops,c098349942c8c7ad5643454b0c82bf0238dcdf4f,12,3,2026-02-23T05:27:30+05:30,2026-03-20T03:36:08+05:30
sakshinaithani2005_customer_churn_prediction,f75f588e887d74dbde98b5d6b56cfab19a9ca86f,18,5,2025-07-27T18:04:10+05:30,2026-10-06T15:12:34+05:30
salvinregi8-hash_mlops-weather-app,bc62300220c0376e0ae7bb25ba9ad06965df21c4,210,3,2026-03-18T16:22:00+05:30,2026-10-13T10:23:13Z
samaronejr_offshore-dl,05f3f9d7c7e79b2d52ebe44e7c8f4fed2836bd03,139,11,2026-03-31T18:28:03-03:00,2026-08-25T08:34:29-03:00
samarthpatel24_traffic-volume-mlops,ecb84ffcd8835a68f01cb43f6cf51c2c69d3a9f9,26,4,2025-10-12T19:20:46+05:30,2025-12-08T14:12:16+05:30
samichohan_Resume-Screening-Hiring-Prediction-End-to-End-MLOps-Pipeline-Project,d916c6967032fa91a05822b19f44c975621327dc,31,6,2026-05-08T16:36:52+05:00,2026-05-24T22:05:14+05:00
samisaud_fraud-detection,f21e7eb8692c297955a6df0b3b048908f82ca2ed,24,5,2026-04-27T03:45:50+05:30,2026-04-28T01:12:04+05:30
sampathshetty85_cats-dogs-mlops,535a757fff35cc902de3c93706627eb2c75e7368,31,2,2026-08-19T13:33:12+05:30,2026-10-06T09:50:27+05:30
sanjeev49_aiClassification,67716c095cda1008127903e415bcd48e91fd446e,18,3,2022-07-28T17:35:07+05:30,2022-08-25T20:47:12+05:30
sanjuDiatm-design_yt-comment-sentiment-analysis,d0b0130dc49c066cc07ff161bc81abada1153425,38,5,2024-10-19T12:59:05+05:30,2026-10-13T21:04:59+05:30
sankalpams_End-to-End-Customer-Churn-Prediction-with-Full-MLOps-Pipeline,564a974b5cab0bf3888c16fcd54edac01f88cb25,11,4,2026-03-09T15:15:38+05:30,2026-07-31T17:55:18+05:30
sathyaphani150_streamly-churn-risk,57ecd4402a5757a0562fc2c1bcdd057c7f586d0b,20,3,2026-09-29T12:59:13+05:30,2026-10-07T17:46:16+05:30
satts27_MLOps_REPE,d7bcd325057a91479e2e48e8f1b65b6962be0e0a,11,2,2026-09-12T16:54:28+05:30,2026-09-15T13:08:25+05:30
satyamsrj_ML-Pipeline-DVC-AWS-S3,a274fee63dd9af5c915f4ea2422f76c1590a5a36,15,5,2026-06-22T23:08:58+05:30,2026-07-19T20:43:16+05:30
saznashaik_MLOPS_Phishing-Website-Detection,da5846696752aed72a3a0b5ecdaa0f94e539c2b2,14,4,,2026-04-30T13:03:48+05:30
se0ye0ng_aero,0fdf4f75f053bf71515d459ae6a226293b8ac350,30,4,2026-09-04T16:27:10Z,2026-10-02T17:06:09+09:00
sha-cmd_Aphrodite,322305f519150b195fcb96bf1db1819611ecc3fe,82,21,2022-01-03T10:29:26+01:00,2022-07-14T14:36:45+02:00
shadowscythe03_News_scrapper,154cbd89393ed280537e61c42957dc101101d762,61,5,2025-10-11T18:32:41+05:30,2026-10-11T08:10:26Z
sharjeel-ahmed17_spark-traffic-mlops,27712c2d09fd9619702061f9e567202992988a44,56,5,2026-05-11T18:18:55+05:00,2026-05-25T14:49:16+05:00
shashnavad_llmops-rag-pipeline,8fa147662dddeaf079622eebbd71931207e6a2a5,17,2,2025-05-21T16:11:32-07:00,2026-09-10T12:48:08+05:30
shcheklein_ensemble-dvc-template,a882fd978cb310863e50ee1c0f61d70cff00da34,18,3,2022-10-29T11:23:56-07:00,2023-03-30T20:17:43Z
shikharkumar13_Lending-Club-Loan-Default-Project-MLOps,3e949d2632fed8cce4440a06309c7a94ac98f2f6,22,9,2026-09-23T01:16:49+05:30,2026-09-24T06:53:26+05:30
shimaa83_rag-legal,b94a95c7fb171db4be95328c48ba0dd33f2d59df,23,2,2026-10-08T17:25:53+03:00,2026-10-10T22:01:00+03:00
shiv0112_phishing_domain_detector,69faf52b178726daab95e75ecff2e29d8e0f596a,27,4,2023-02-13T14:05:57+05:30,2025-11-12T01:31:35+08:00
shiva-shivanibokka_Computer-Vision-MLOps-Pipeline,bd93bd823f75a4ef196496112258a7f97d429b2d,22,2,2026-07-13T11:19:20-06:00,2026-09-09T10:24:21-06:00
shivpalSW_DVC-NLP-Simple-usecase,61020eb088f185964cb983f4e689b26d842734ff,62,5,2023-07-12T16:11:43+05:30,2023-08-11T18:23:33+05:30
shivpalSW_PulmoDetect-Image-Analysis,f2cda37aeacd0661c111110cf13e6777096eff25,21,4,2024-03-13T14:48:01+05:30,2024-03-20T17:34:11+05:30
shreyassks_Toxic-Comment-Classification,7ae39cb82fed97e38ae6c8102fdac2fe4e367c3a,17,3,2022-01-03T11:27:04+05:30,2022-01-12T11:20:17+05:30
shreybytes_MLOps_CNNClassifier,2106f3faebed159a316a6e1c43eed6777127215a,25,4,2024-03-16T15:10:12+01:00,2024-04-01T01:03:58+02:00
siddharth2704_ml-pipeline-dvc-cicd,29b2075d6fd757bcb75af63742f1b2338b2e9e66,12,2,2025-09-17T21:59:20+05:30,2025-09-17T22:13:30+05:30
sitta07_Pilltrack-Edge-mlops,0cfd0ca4a5a1e9e5817dd1589cbd46c8c9c246f3,41,4,2025-11-18T11:23:29+07:00,2026-02-12T17:22:53+07:00
sm-ak-r33_Predicting-Rejsekort-Journeys-Denmark,3ec24359d0675be88ce04311c118dca9146b0d92,56,8,2024-12-02T22:50:30+01:00,2026-10-01T11:12:16Z
snehangshu2002_airline-satisfaction-mlops,52278bb92315a4a7afcce5b19286ef65e9ccd6ed,91,4,2026-06-10T22:23:07+05:30,2026-06-23T18:30:26Z
sobia0730_fashion-ann-pipeline,bd9053edfeb2733af27b3af839342dc023aec369,12,4,2026-09-29T22:01:37+05:00,2026-09-30T04:15:00+05:00
sokldjs554_metronome,d2ab3f29cf56afb3f854afd44732737a97c3a281,72,5,2026-10-06T13:45:45Z,2026-10-09T22:29:03+09:00
sondts-ai_student_outcome_mlops,85a14da5d456fc565184bd7042cddbf6165f66b3,18,2,2026-09-17T11:33:38+07:00,2026-09-30T16:03:24+07:00
souhajomaa1412_Secure-MLOps-Talys,9179bb2d8e4d689036275c22488ea8262a886baf,29,3,2026-07-08T23:12:44+01:00,2026-10-05T23:04:33+01:00
srishanthreddy456789_MemoraAI-Personalized-Learning,9331e8bedc2c5cc13fa52792c17d942e09a8edc7,48,2,2026-02-22T14:38:48+05:30,2026-07-30T16:03:41+05:30
ssciwr_smartrodent_experiments,313c4e0649cebc33c1d8326e0cd3128e07b9571c,12,4,2026-08-05T16:27:59+02:00,2026-10-01T15:40:59+02:00
ssgrummons_fake-news-classifier,7695dfaa2ec042fc33b1a2d29d4ac524c1a772df,11,4,2025-06-05T10:03:08-04:00,2025-08-07T09:20:18-04:00
starvipin_SafeGuard.AI,fccbc55208b23c9b2d2e4be743dec69ff6563d3d,52,3,2026-05-06T15:01:23+05:30,2026-09-10T12:15:32+05:30
subhayudutta_Sentiment-Analysis-of-Flipkart-Reviews,4aeec267271f5aaa97c6c5f30f12930cb4e9a3fe,14,4,2024-05-09T18:46:45+05:30,2024-07-16T13:01:10+05:30
sujat-khan_Churn-Mlops-Pipeline,d2a8fef1cb32e310a7baecb84e426ebc587e90e9,29,6,2026-09-02T13:06:40+05:30,2026-09-09T16:03:08+05:30
sumanbehera-ds_customer-churn-mlops-pipeline,63c8f71137421ac80c8822a2f6dbcae6fd6a93b6,40,3,2026-05-17T15:53:48+05:30,2026-06-29T17:03:04+05:30
sumitkumar-lab_water-test,84a5b5d8a4e3baacda8ea5ab96e7367b23b7616a,35,5,2025-04-05T18:37:14+05:30,2026-04-14T23:07:04+05:30
suryanshyaknow_predictive-maintenance-regression-2.0,ceaa666845cbd8831cf763a761d6bbdb0ecc0c52,60,3,2022-10-26T13:58:42+05:30,2024-01-14T19:52:35+05:30
svdexe_Chicken_Disease_Classification,f8337cc4b24b6c9091578cfbefd82784865aeee1,11,4,2024-09-09T22:17:39+09:30,2025-06-11T19:27:54+09:30
swati-mishra07_Mlops-Sentiment-Analysis-Pipeline,5b01f7c246635163fec33fbd76968eba3acedbf7,33,6,2026-09-19T23:16:09+05:30,2026-09-21T17:24:54+05:30
taed2-2425q1-gced-upc_TAED2_Mates,8224fb7ba849a8f5899edc1b277566e3a8acd8d9,66,2,2024-09-29T19:07:39+02:00,2024-10-30T22:10:22+01:00
taed2-2627q1-gced-upc_taed2-SafeAgent,3d0e9fa8169bdb4090100baf007d917723e5a509,12,5,2026-10-07T10:39:11+02:00,2026-10-13T11:47:05+02:00
taed2-2627q1-gced-upc_taed2-astra,ddfada3e31674b408554ca0dddbc70f9a2785cd3,17,9,2026-09-15T14:48:10+02:00,2026-10-12T17:06:03+02:00
taohidislamkhan_ClimaGuard,6203a843561793af63ce3b37557aa60b59e31ea3,15,9,2026-09-29T22:10:31+06:00,2026-10-07T17:11:39+06:00
techakash32_Brain-Tumor-MRI-Classifier,9a0f2e5c1fb0f0c07ef43725784bfa1393da4e1c,12,4,2026-07-05T00:23:49+05:30,2026-07-23T16:30:06+05:30
tejaswin-amara_Fake-News-Detection-Using-NLP-LSTM-and-BERT-Transformer-Models,f0821664ffe8144b1b12e21e5f4348c8557748fd,65,4,2026-08-20T09:02:37Z,2026-09-20T09:36:38+05:30
the-divyadarshan_Kidney-Disease-Classification-Deep-Learning-Project,727fecb0b5842afbcca43ead6f64bc98174a7088,26,4,2026-09-06T17:41:47+05:30,2026-09-18T02:11:49+05:30
thibaudchevrier_fashion-seg-train,0dbc46802b6d4e6bff029984767f15096c5330b6,35,13,2026-09-27T21:53:15+02:00,2026-10-01T01:02:41+02:00
tnt1626_deep-learning-architecture-experiments,c5a69660b46296dad168b6e217dbaede7070bbde,25,8,2026-05-06T17:44:52+07:00,2026-07-31T11:00:46+07:00
tomppa999_MLOps_FootballWCPredictor,abab0e4bd756bd846207708f8ebcdefaf9458a9a,582,13,2026-03-31T10:03:01+03:00,2026-10-09T11:59:23+03:00
trunglap923_Chest-Cancer-Classification,ddbd2de65a9abd36399750cb3172494f7517a68f,14,4,2025-01-14T11:06:36+07:00,2026-02-27T11:01:32+07:00
truthmyson_house_price_predictor,e4848069e51cb20a1842efcfdfa49084693b08fe,13,5,2025-10-08T12:23:58+01:00,2026-01-14T00:34:35Z
tsrizzi_clickflow-recommender,fbd0d502dd91dd243054a7c4ea434be86998a11d,36,4,2026-07-03T09:20:17-03:00,2026-07-26T13:26:32-03:00
udit-rawat_Gan-n,9c6396bcfa0c71e9c55216cf247478f677439cac,11,4,2024-07-02T14:49:54+05:30,2024-07-03T12:12:48+05:30
uhloofstardust_da5402-deer-mlops-pipeline,89656e75ef535502b1b9e049b093e011628de701,20,3,2026-04-18T19:11:13+05:30,2026-04-28T14:00:19+05:30
unplanted-westernmeadowlark707_jordan-predictor-pro,d9d6119d1a6ca48f64c0ae5ef3b3f386b7735704,16,3,2026-03-07T11:07:43+01:00,2026-10-13T06:59:03Z
uvaishnav_BoxOfficePrediction,ffb8311312af732b87cdc97a1f5e9e97031a3b7d,34,6,2024-05-08T21:24:31+05:30,2024-05-25T09:44:48+05:30
vadidshaikh_sentiment-analysis-mlops,2b876525944b52e95362f7d542984fe0e71e8104,19,2,2026-06-29T08:46:30+05:30,2026-07-01T07:02:43+05:30
vaibhav-vemula_Pedestrian_Detection_DVCPipeline,5379b428577efab298ed1a498afcf5d194f101ba,37,4,2022-07-23T14:32:59+05:30,2023-02-05T21:22:36+05:30
vdfs89_TwinRankAI,d17659653cac14b092a434bf68790d3cbd88b4ab,51,4,2026-07-06T22:57:12-03:00,2026-09-25T21:55:39-03:00
veeresh0804_PrithviBodh,29a15ecdfd290033b0dc5332b4d1c53b31c7f964,51,8,2026-10-06T10:45:17+05:30,2026-10-08T15:30:44+05:30
vidmantasbendikas-afk_Kinase-inhibitor-platform,a11f1ae0c01c6150e0d639c525ea0d493d029e99,15,9,2026-08-20T20:21:27+03:00,2026-09-22T11:09:28+03:00
vigneshsabapathi_telco-customer-churn-mlops,80782fc71073a4d2b04b570d4aa944a8ef438b60,19,3,2026-05-18T14:06:47+05:30,2026-05-25T14:44:03+05:30
visvig_cs5830-a3-2024,d3dfc1398a1e47c99599a84574006fcbf6396cf3,20,4,2024-03-27T16:20:55+05:30,2024-04-03T16:48:39+05:30
vivek34561_kidney_disease_classification,5b75475586d2286a179b291c3781cdb8d86a7816,25,4,2025-08-02T09:22:04+05:30,2026-01-11T19:57:32+05:30
vkrishnabhatk-bits_moodrift,656c06f9ccf9e9c012647db51ca5a5c9914ba547,52,5,2026-08-02T13:24:14+02:00,2026-08-29T06:55:34+02:00
vmalgi_Fashion_MNIST_DVC,dd620736ec71e248bf50ebc7f69f6a3eb450a89e,24,5,2021-12-10T12:57:39+05:30,2022-01-22T10:59:47+05:30
vyash0048-bit_Fraud_Detection,ca981f4d7e33c6254717ce7dda55e6d77890cfc1,33,4,2026-08-11T18:42:36+05:30,2026-10-11T19:50:50+05:30
vyash0048-bit_Toxic-Comment-Classifier,33e512583a606b4306c393677cb9c62baae13976,64,6,2026-07-26T17:21:35+05:30,2026-10-11T18:57:47+05:30
w0drs_Courier_predict,966daa5e41f65f429bedc1e41b3a4afec57e6591,33,4,2026-01-31T20:48:38+03:00,2026-05-12T22:43:57+03:00
webmaster99-stack_credit-card-fraud-detection,7d577449c1ed76ad574b69249bcac8b70badeae2,71,11,2026-09-25T18:21:58+03:00,2026-10-03T13:31:28+03:00
webmaster99-stack_movie-recommendation-system,2d41b20a1457a39ca2c6e35240719b106118bac2,11,23,2026-10-02T13:04:59+03:00,2026-10-13T12:29:11+03:00
workflows-git_e2emlops,4a2138e214861d48420b963ed44c3ed30f6908f9,204,2,2025-03-15T13:24:54+05:30,2026-09-21T19:01:16+05:30
wpawgasa_ai-agent-llms,96bc1c483998e86968a92802ce40c92d5ad12587,338,27,2026-04-03T06:27:06Z,2026-09-28T23:24:21+07:00
yannick-yf_foreshadwownba-dvc-data-pipeline,384022ccc4621767ea85ce7dfcb7fc7e68afb1e7,21,8,2024-06-24T15:01:21+02:00,2024-12-02T16:10:23+01:00
yash-purswani_MLOps-Project-ME22B214,d64dd9a5e63682e5f5d079f98cec066457ac9e70,34,6,,2026-09-18T23:59:58+02:00
yinx111_U-Netpp-MLops-Workflow,d43d159c44e05f25dc56395e1f12a43d62eff5f3,10,5,2026-02-04T00:18:26+09:00,2026-03-04T21:59:53+09:00
ykansh_Capstone-Project,f2490d9ceb3361495ca2d80ed8f8301dbee38a6e,20,6,2026-07-22T13:54:12+05:30,2026-07-30T02:59:17+05:30
yo-resistor_immune-gene-viewer,8b4997856c0b9725b2ec01288e10467afb658f51,42,5,2025-06-11T19:52:39Z,2025-06-13T04:45:17Z
yuanDataScience_dvc_pipeline,2a64c19647c463779cc327c92001310426e52943,12,3,2026-06-04T14:23:40-07:00,2026-06-07T15:57:21-07:00
zegdane1998_fake-news-mlops,bc9a7314a0c60eda2f408a86c9ef18cdb7dfd322,497,5,2026-02-11T15:25:32+03:00,2026-10-13T13:46:12Z
zenith-nguyen_AI_Project_Insurance,71cfc4bac940230504fb0020b8389777ebd9471d,77,2,2026-10-05T14:00:55+07:00,2026-10-13T22:53:51+07:00


==> anc/results/corpus_selection.json <==
{
 "cloned": 2087,
 "dvc.yaml with >=2 stages at HEAD": 1880,
 "resolvable Python stage": 1644,
 ">=10 analyzable commits": 726,
 "after root-commit de-duplication": 714,
 "commits analyzed": 38083
}

==> anc/results/gate_overhead.csv <==
mandatory_controls,plan_p50_ms,plan_p95_ms,gate_p50_ms,gate_p95_ms,gate_per_record_us
9,0.009,0.011,0.373,0.4,41.5
50,0.029,0.038,2.095,2.232,41.9
200,0.107,0.122,8.586,8.915,43.0
1000,0.507,0.55,43.51,44.769,43.5


==> anc/results/gate_replay_summary.json <==
{
 "repos": 714,
 "commits": 30998,
 "released": 30998,
 "planner_matches_analyzer_declared_rule": 29477,
 "matched_commits": 30343,
 "unsafe_commits_released_by_gate": 1237,
 "unsafe_commits": 1237,
 "stages_median": 4.0,
 "stages_max": 150,
 "roles_median": 18.0,
 "roles_max": 376,
 "end_to_end_ms_p50": 1.1,
 "end_to_end_ms_p95": 44.347,
 "end_to_end_ms_max": 5185.643,
 "gate_ms_p50": 0.278,
 "gate_ms_p95": 0.753,
 "plan_ms_p95": 43.681,
 "sign_ms_p95": 0.19,
 "reused_evidence_share": 0.8521466068988661
}

==> anc/results/gate_scenarios.csv <==
scenario,description,correct_decision,planner-trusting,signature-only,full,planned_controls
S0 documentation-only change,Only provenance is invalidated and re-run; other evidence is reused.,release,release,release,release,1
"S1 dataset change, correct re-run",Invalidated controls re-run and pass.,release,release,release,release,4
S2 planner omits an invalidated control,Fairness evidence for the old dataset is presented.,hold,release,release,hold,3
S3 cross-context replay,Evidence certified for a different deployment is reused.,hold,release,release,hold,0
S4 tampered evidence record,A failing privacy result is edited to pass after signing.,hold,release,hold,hold,1
S5 self-certified result,The model team signs its own robustness pass.,hold,release,release,hold,6
S6 expired evidence,Evidence older than its maximum age is presented.,hold,hold,release,hold,9
S7 policy changed before release,The candidate was planned and evaluated under a policy that has since changed.,hold,release,hold,hold,1
S8 risk-tier downgrade,A tier-3 system is submitted as tier 1.,hold,release,release,hold,1
S9 mandatory control never run,Explainability evidence is absent.,hold,release,hold,hold,5
S10 undeclared semantic dependency,Cohort definition changes but is absent from fairness dependencies.,hold,release,release,release,9
S11 control fails honestly,A re-run fairness control fails.,hold,hold,hold,hold,6


==> anc/results/gate_throughput.csv <==
workers,candidates,records,seconds,candidates_per_s,records_per_s
1,2000,100000,4.577,437.0,21849
2,2000,100000,2.363,846.2,42312
4,2000,100000,1.236,1618.6,80931
8,2000,100000,0.69,2898.5,144924
12,2000,100000,0.559,3580.2,179010


==> anc/results/manuscript_numbers.json <==
{
 "auditBenign": "22",
 "auditBenignPct": "55",
 "auditError": "4",
 "auditErrorPct": "10",
 "auditMaterial": "14",
 "auditMaterialHi": "50",
 "auditMaterialLo": "22",
 "auditMaterialPct": "35",
 "auditN": "40",
 "auditPopulation": "1,268",
 "auditReal": "36",
 "auditRealHi": "96",
 "auditRealLo": "77",
 "auditRealPct": "90",
 "avoidCode": "81.6",
 "avoidDecl": "83.4",
 "avoidEnv": "73.8",
 "avoidFail": "45.3",
 "causeCodePct": "88",
 "ccaoAfter": "141",
 "ccaoBefore": "264",
 "ccaoEval": "50",
 "ccaoStale": "83",
 "ccaoStalePct": "31",
 "chCodeStale": "8.9",
 "chConfigStale": "5.7",
 "chDataStale": "0.9",
 "cmCode": "34",
 "cmConfig": "21",
 "cmData": "11",
 "cmDocsOnly": "18",
 "cmEnv": "12",
 "cmPipeline": "7",
 "costCode": "1.8",
 "declNone": "71",
 "evalSlotShare": "13",
 "evalUnsafeDecl": "0.9",
 "execCode": "18.4",
 "execCodeHi": "27.0",
 "execCodeLo": "12.8",
 "execDecl": "16.6",
 "execDeclHi": "25.0",
 "execDeclLo": "11.4",
 "execEnv": "26.2",
 "execEnvHi": "35.3",
 "execEnvLo": "19.8",
 "execFail": "54.7",
 "execFailHi": "62.2",
 "execFailLo": "48.6",
 "execRefCode": "18.7",
 "gateNineP": "0.40",
 "gatePerRecord": "42",
 "gateThousandP": "45",
 "grAgreePct": "97",
 "grCommits": "30,998",
 "grEteMaxS": "5.2",
 "grEteP": "44.3",
 "grGateP": "0.75",
 "grRepos": "714",
 "grStagesMax": "150",
 "grUnsafe": "1,237",
 "grUnsafeReleased": "1,237",
 "heldFull": "8",
 "heldPlanner": "1",
 "heldSignature": "3",
 "hyAny": "54",
 "hyEntry": "6",
 "hyImport": "74",
 "hyRepos": "711",
 "hyReposAny": "469",
 "hyReposAnyPct": "66",
 "hyStages": "3,969",
 "macroUnsafeDecl": "3.2",
 "materialEstimate": "1.2",
 "medianCommits": "23",
 "medianStages": "4",
 "nCandidates": "3,524",
 "nCloned": "2,087",
 "nCommits": "38,083",
 "nPyStage": "1,644",
 "nRepos": "714",
 "nRootDvc": "2,130",
 "nTenCommits": "726",
 "nTwoStage": "1,880",
 "pbMem": "97",
 "pbPNinetyFive": "9.9",
 "planThousandP": "1",
 "repoPninety": "11",
 "reposAffected": "218",
 "reposAffectedPct": "31",
 "robCodeHi": "0.5",
 "robCodeLo": "0.1",
 "robHi": "4.8",
 "robLo": "3.0",
 "roleDataStale": "2.0",
 "roleEvalShare": "29",
 "roleEvalSlots": "15",
 "roleEvalStale": "4.9",
 "roleOtherStale": "1.7",
 "roleTrainStale": "2.8",
 "rrAttempted": "40",
 "rrBroke": "1",
 "rrChanged": "1",
 "rrCompleted": "3",
 "rrEligible": "124",
 "rrEligibleRepos": "39",
 "rrFailMissingInput": "5",
 "rrIdentical": "2",
 "rrInstallFail": "6",
 "rrNondet": "4",
 "rrReposCompleted": "3",
 "rrRunFail": "27",
 "shDetTen": "46",
 "shFixTen": "22",
 "shFixTenMat": "12",
 "shRho": "10",
 "shSwitchTen": "55",
 "shSwitchTenMat": "41",
 "shUpfront": "87",
 "shadowQ": "0.35",
 "tpCandTwelve": "3,580",
 "tpOne": "21,849",
 "tpTwelve": "179,010",
 "tpWorkers": "12",
 "unsafeAllCode": "10.5",
 "unsafeAllDecl": "13.2",
 "unsafeAllEnv": "0.4",
 "unsafeAllFail": "0.4",
 "unsafeCode": "0.4",
 "unsafeCodeHi": "0.7",
 "unsafeCodeLo": "0.3",
 "unsafeDecl": "3.3",
 "unsafeDeclHi": "4.5",
 "unsafeDeclLo": "2.4",
 "unsafeEnv": "0.4",
 "unsafeEnvHi": "0.6",
 "unsafeEnvLo": "0.2",
 "unsafeFail": "0.4",
 "unsafeFailHi": "0.6",
 "unsafeFailLo": "0.2"
}

==> anc/results/planner_benchmark.csv <==
nodes,artifacts,controls,edges,queries,build_ms,peak_memory_mib,plan_p50_ms,plan_p95_ms,plan_p99_ms,mean_controls_selected,mean_artifacts_visited,python,platform,processor,logical_cpus
1000,900,100,3558,250,5.347166967112571,0.18207550048828125,0.0627915,0.09804184999999999,0.11129258999999998,47.38,436.976,3.14.6,macOS-26.7.1-arm64-arm-64bit-Mach-O,arm,14
10000,9000,1000,35486,250,57.11533298017457,1.8272933959960938,0.077521,0.11668735,0.13508683,26.608,490.292,3.14.6,macOS-26.7.1-arm64-arm-64bit-Mach-O,arm,14
100000,90000,10000,359680,250,582.9253330011852,19.23198699951172,0.7498125,1.2083874999999995,1.41316101,305.628,2851.852,3.14.6,macOS-26.7.1-arm64-arm-64bit-Mach-O,arm,14
500000,450000,50000,1799104,250,3301.3452499872074,96.5597915649414,6.487271,9.895295649999994,11.01948517,2959.828,13952.956,3.14.6,macOS-26.7.1-arm64-arm-64bit-Mach-O,arm,14


==> anc/results/replay_summary.csv <==
metric,value,ci_low,ci_high
commits,38083,30258,48231
stage_slots,208867,157521,289237
eval_slots,26342,19908,34077
full|exec_share,1.0,1.0,1.0
full|commits_unsafe_code,0.0,0.0,0.0
full|commits_unsafe_all,0.0,0.0,0.0
full|stage_unsafe_code,0.0,0.0,0.0
full|eval_exec_share,1.0,1.0,1.0
full|commits_unsafe_eval,0.0,0.0,0.0
declared|exec_share,0.16622539702298592,0.1138101913091548,0.2501388197449546
declared|commits_unsafe_code,0.03329569624241788,0.023636363636363636,0.045036106058100434
declared|commits_unsafe_all,0.132001155371163,0.10610885220202812,0.16151115030283342
declared|stage_unsafe_code,0.020568112722450172,0.013006766975775437,0.030242367539371005
declared|eval_exec_share,0.18552122086401943,0.14254362295376866,0.24177486449010463
declared|commits_unsafe_eval,0.00866528372239582,0.0049139051332033785,0.013550420168067227
decl+code|exec_share,0.18380596264608579,0.12823453357184605,0.27035857611307756
decl+code|commits_unsafe_code,0.004201349683585852,0.002532676043598209,0.006621859576895414
decl+code|commits_unsafe_all,0.10537510175143765,0.08468938696141644,0.13028118447884654
decl+code|stage_unsafe_code,0.002987547099350304,0.0009123371527232773,0.006155655567833143
decl+code|eval_exec_share,0.21156328297016172,0.1607001801004771,0.278122929092114
decl+code|commits_unsafe_eval,0.0012866633405981672,0.00041498840473575005,0.002414503673792228
decl+code+env|exec_share,0.26226258815418424,0.1978122985241074,0.35307764302925304
decl+code+env|commits_unsafe_code,0.003702439408660032,0.0021120347226258984,0.00597781725644596
decl+code+env|commits_unsafe_all,0.003702439408660032,0.0021120347226258984,0.00597781725644596
decl+code+env|stage_unsafe_code,0.0027912499341686335,0.000759721307297652,0.005814435496797086
decl+code+env|eval_exec_share,0.2985726216688179,0.23374974400983003,0.3785333266862755
decl+code+env|commits_unsafe_eval,0.001234146469553344,0.00037293950921160585,0.002376237623762376
fail-closed|exec_share,0.547041897475427,0.48646592327201,0.6217137816789294
fail-closed|commits_unsafe_code,0.0036761809731376206,0.001956260032102729,0.005931734781078771
fail-closed|commits_unsafe_all,0.003702439408660032,0.001985174016836286,0.00593565267952321
fail-closed|stage_unsafe_code,0.002302900889082526,0.0009374023539214665,0.004267257198663839
fail-closed|eval_exec_share,0.6579606711715131,0.6142724564059981,0.693089042405046
fail-closed|commits_unsafe_eval,0.00034135966179135046,7.903888713246918e-05,0.0007034914017717562
ref_code|exec_share,0.1867935097454361,0.1308331637294035,0.2733950493056953
ref_all|exec_share,0.26505383808835287,0.19998041967170316,0.3554871856144334


==> anc/results/rerun_events.csv <==
id,repo,commit,parent,stage,trigger,chain_length,partial_install,env_source,outcome,detail
1,FrienDotJava_bpjs-hospital-readmission,38a6412283e84a55f46bb0184025c59c1fadc9c3,046206cf1e6c3847737e2bbbd65ff77f9f5856f1,data_cleaning,src/utils.py,2,0,requirements.txt,run-failed/failed/failed,"ection     raise client_error(req.connection_key, exc) from exc aiohttp.client_exceptions.ClientConnectorError: Cannot connect to host storage.googleapis.com:443 ssl:default [Operation not permitted] "
2,Nilansh-garg_HIV_Inhibitor_Prediction_GNN_MLFlow-DVC,de7430bebe00e210b9da6b42456e6c84440b4876,af5f07cf89db08494f7e24a8f394b6ee627b83f0,prepare_model,src/GNNClassfier/config/configuration.py,1,0,requirements.txt,nondeterministic,
3,sha-cmd_Aphrodite,2b43aee00f7764cfd24af3d5666c9162a037cd98,d56ef929f055fe3b300de6cc8cbd0e3458e04c69,keras_glove,params.yaml,1,0,base only,run-failed/failed/failed,m dvclive.keras import DvcLiveCallback ImportError: cannot import name 'DvcLiveCallback' from 'dvclive.keras' (/private/tmp/rerun/envs/sha-cmd_Aphrodite/lib/python3.11/site-packages/dvclive/keras.py) 
4,patlegar-manjunatha_mlops-v1-dvc-pipeline,3f1f773b86727464ed3e2eef83634ec10317a5ee,d36c2c7e13815bb9c258ee73a37fa9aac2443b81,data_ingestion,src/helpers.py,1,0,requirements.txt,run-failed/failed/failed,"python3.11/site-packages/pandas/io/common.py"", line 930, in get_handle     handle = open(              ^^^^^ FileNotFoundError: [Errno 2] No such file or directory: './notebooks/spam_ham_dataset.csv' "
5,cgroll_energy-research,49d640c0c0e8d535a0ff0d898982fc8eaed7c866,c392308472a449772b7c6ba16a3f37502a158545,download_example,erx/paths.py,1,0,pyproject.toml,run-failed/failed/failed,download_example: /bin/sh: uv: command not found 
6,UNIL-DESI_cluster-ci,b64ea2a974c2f620d1e98321d647e0e27b67f2d0,e5789aaab9067f1f78d0a75af80caec4e40f0993,branch_b_step2,metrics/branch_b1.json,3,0,pyproject.toml,output-identical,
7,Ezzaldin97_Batch-Serving-ML-Pipeline,b312e14501939688c634c97753966bad84ed190b,39b90e9992ae53677ab3eb3a4c1e81c513bd4f6e,evaluate,app/train/evaluate.py,4,0,pyproject.toml,install-failed,cies first       The full version of error log was saved into       ~/LightGBM_compilation.log   hint: Build failures usually indicate a problem with the package or the build environment
8,iterative_VSCode-DVC-Workshop,a69fdd114e68f7aeb076c287bc58ef0119cd4ecb,3e6fba91fc3e0b82c518a65e2c4413b8caf978a5,train,ExperimentsDVC/src/models/train_model.py,1,1,requirements.txt,run-failed/failed/failed,"uns/07_iterative_VSCode-DVC-Workshop/parent_a/ExperimentsDVC/src/models/train_model.py"", line 2, in <module>     from src.data.load_dataset import read_data ModuleNotFoundError: No module named 'src' "
9,NikhilAdyapak_DVC_Detectron2,23744efc93709680fd0d3826acf3bd086a1d6156,a8b256e6487b74d69b6315dd077efb714c8ab5c2,predict,_annotations_val.coco.json,5,1,requirements.txt,run-failed/failed/failed,"tutils/dir_util.py"", line 126, in copy_tree     raise DistutilsFileError(f""cannot copy tree '{src}': not a directory"") distutils.errors.DistutilsFileError: cannot copy tree 'archive': not a directory "
10,NguyenVu04_band-tilt,9d19eb257a4f92946b27acfd74595ace146a0811,de4a79be0d2e46d3cf87e5f680a463b221973044,preprocessing,src/kpi/bps.py,4,0,,harness-error,"ReadError(""file could not be opened successfully:\n- method gz: ReadError('empty file')\n- method bz2: ReadError('not a bzip2 file')\n- method xz: ReadError('not an lzma file')\n- method zst: ReadErro"
11,cgroll_pecd-power-validity-DE,bb13202eafc2b379d97d3ac85b0424a9c28fdb49,f7ef5257340568b197ea243aa082465a7e6b17c2,download_pecd_capacity_factors,pkg/paths.py,1,0,pyproject.toml,run-failed/failed/failed,download_pecd_capacity_factors: /bin/sh: uv: command not found 
12,ines312692_MLOps-CallCenterAI,ab03df4c9c0701ebe31dad797844e69f7da8f9bc,96d8482239ab8611287718a6d67a402755a26bd5,prepare,tfidf_service/preprocessing.py,1,0,pyproject.toml,install-failed,"ective with `include` or `exclude`) 2. use a `src-layout` 3. explicitly set `py_modules` or `packages` with a list of names  To find more information, look for ""package discovery"" on setuptools docs. "
13,MartinKalema_MIIA-Pothole-Image-classification,342395a0d07312608e885bbc480ae6d90cd0fe5b,d6b0de06ec3f71b39a47ebe835be2dea35dda0bb,prepare_base_model,src/potholeClassifier/utils/common.py,1,1,requirements.txt,run-failed/failed/failed,prepare_base_model: libc++abi: terminating due to uncaught exception of type std::__1::system_error: mutex lock failed: Invalid argument 
14,ALZ-AI_diagnose-alzheimer,0673990858af075093ed08aabe16132dc0afa767,f58ffc19c313146c120565de330dd90ae0e96b97,evaluate,utils/settings.py,2,0,requirements.txt,install-failed,"error: Couldn't parse requirement in `requirements.txt` at position 79   Caused by: no such comparison operator ""="", must be one of ~= == != <= >= < > === opencv-python=4.5.0              ^^^^^^ "
15,ines312692_MLOps-CallCenterAI,943306b6200d35f314b4aa785d113e18cd175b26,55a878fa021c375c9e022071ecc40240e41f9045,prepare,tfidf_service/preprocessing.py,1,0,pyproject.toml,install-failed,"ective with `include` or `exclude`) 2. use a `src-layout` 3. explicitly set `py_modules` or `packages` with a list of names  To find more information, look for ""package discovery"" on setuptools docs. "
16,NikhilAdyapak_DVC_Detectron2,4e4ee79351951c7c21b0571179b5dd146bc86d5a,7a02eca1bbc1d33805dae9eb55aa878a91a6b277,transform,_annotations_val.coco.json,4,1,requirements.txt,run-failed/failed/failed,"tutils/dir_util.py"", line 126, in copy_tree     raise DistutilsFileError(f""cannot copy tree '{src}': not a directory"") distutils.errors.DistutilsFileError: cannot copy tree 'archive': not a directory "
17,EchoVerge-Labs_Model-Training-Pipeline,23bcb84be146e78992a57577208a098ec62d305b,ac917347f5315be92086626fa7ac44abedc05a1a,index_drive,src/pipeline/schema.py,2,0,requirements.txt,run-failed/failed/failed,alog: usage: snapshot_catalog.py [-h] [--sheet-id SHEET_ID] [--out OUT]                            [--local-csv [LOCAL_CSV ...]] snapshot_catalog.py: error: argument --sheet-id: expected one argument 
18,Deepandar_Geo-Aware-MRO-Decision-Intelligence-System,092c852f61eee8f97028339523bd812e78f5a957,60164622f97f76379bbcaa553c85854c4c42bdbf,week16_registry,src/pipelines/sku_pipeline.py,1,0,requirements.txt,run-failed/failed/failed,"andar_Geo-Aware-MRO-Decision-Intelli/parent_a/src/pipelines/sku_pipeline.py"", line 621     )     ^ SyntaxError: (unicode error) 'utf-8' codec can't decode byte 0x97 in position 12: invalid start byte "
19,YASHASSHETTYYY_churnpredictionResearch,cb1b8d0aac1b3131eb68e84bd95bc9c967ec7aff,22e5025d7f24bf3481457d11d45291e8827f7552,raw_dataset_creation,params.yaml,1,0,requirements.txt,output-changed,data/raw/train.csv
20,devreddy1015_ayto_be-next,451d661a234917fa003b47c0f7e9ec8fd1c30b0c,b39be22c66ef6d412715fbec00f8987b48c766c5,download_videos,packages/data-research/scripts/download_videos.py,1,0,pyproject.toml,run-failed/failed/ok,"ch64-none/lib/python3.11/subprocess.py"", line 1955, in _execute_child     raise child_exception_type(errno_num, err_msg, err_filename) FileNotFoundError: [Errno 2] No such file or directory: 'yt-dlp' "
21,abyyworld_teleop-pipeline,7dbe07c30be2a4ac8188dac1610db4c7525e5a4c,316efc4e3058a8f5ca17f45e2d9c0d20c3f541bc,synth,src/erl_teleop/cli.py,1,0,pyproject.toml,output-identical,
22,Deepandar_Geo-Aware-MRO-Decision-Intelligence-System,60164622f97f76379bbcaa553c85854c4c42bdbf,1ec03b40d305779408b4576b8653f2f79f6b7dff,week16_registry,src/pipelines/sku_pipeline.py,1,0,requirements.txt,run-no-output/no-output/failed,"epandar_Geo-Aware-MRO-Decision-Intelli/commit/src/pipelines/sku_pipeline.py"", line 621     )     ^ SyntaxError: (unicode error) 'utf-8' codec can't decode byte 0x97 in position 12: invalid start byte "
23,abhishekd23_dvc_pipeline,5d22699e7554dbc6cb9450f90f4edb2b2c1e9c37,9aeeaf416f900001a3ded89dade79f2840ebed47,predict,src/predict.py,2,1,requirements.txt,run-failed/failed/failed,"m pyarrow.lib import (BuildInfo, CppBuildInfo, RuntimeInfo, set_timezone_db_path,   File ""pyarrow/lib.pyx"", line 42, in init pyarrow.lib ImportError: pyarrow requires NumPy 2.0 or newer, found 1.23.1 "
24,FrienDotJava_bpjs-hospital-readmission,3b16279337b1339d003f7a51775cd28903f25378,6b7b8285dee28b6c00e8ead353f34d67f7fcbff1,data_cleaning,src/utils.py,2,0,requirements.txt,run-failed/failed/failed,"ection     raise client_error(req.connection_key, exc) from exc aiohttp.client_exceptions.ClientConnectorError: Cannot connect to host storage.googleapis.com:443 ssl:default [Operation not permitted] "
25,abyyworld_teleop-pipeline,3da7a0ee77522986932eff9603be5ccb5e3eb8ab,fd285043d269e0f257be9ce43fcbe84f9934bc44,dataset,src/teleop_pipeline/teleop/device.py,5,0,pyproject.toml,nondeterministic,
26,JaiEnfer_mlops-diabetes-pipeline,5e085218a2c6fc06de97b5b55218c9b3b8d23e04,f58c037bbab3ce83cd77f989d96a9e52705f71a7,train,src/train.py,1,0,requirements.txt,harness-error,ValueError('embedded null byte')
27,ines312692_MLOps-CallCenterAI,cc40986a08f5f0f92fa0630af6d5ae87a1457399,021b93d394fe045258def340b83eaa32552d7a6c,prepare,tfidf_service/preprocessing.py,1,0,pyproject.toml,install-failed,"ective with `include` or `exclude`) 2. use a `src-layout` 3. explicitly set `py_modules` or `packages` with a list of names  To find more information, look for ""package discovery"" on setuptools docs. "
28,EchoVerge-Labs_Model-Training-Pipeline,ac917347f5315be92086626fa7ac44abedc05a1a,916a5ffaf207d5b3349ed934335539e77c1e2204,index_drive,src/pipeline/schema.py,2,0,requirements.txt,run-failed/failed/failed,alog: usage: snapshot_catalog.py [-h] [--sheet-id SHEET_ID] [--out OUT]                            [--local-csv [LOCAL_CSV ...]] snapshot_catalog.py: error: argument --sheet-id: expected one argument 
29,dibyendubiswas1998_Document-Tagging,89fd5272fd5979f57f0b692d10fcca7768ea9db0,462a329e58daef880035001061f53b44cf40d74b,data_preprocessing,src/document_tagging/config/configuration.py,1,1,requirements.txt,run-failed/failed/failed,"gging/utils/common_utils.py"", line 62, in read_params     with open(config_path) as yaml_file:          ^^^^^^^^^^^^^^^^^ FileNotFoundError: [Errno 2] No such file or directory: 'config/secrect.yaml' "
30,uvaishnav_BoxOfficePrediction,23e14e69acb7d8c4f9f097bc7c61c8f7b31819d8,493ddfd2de55bdaabed482740ae1becb1c012402,data_validation,src/BoxOfficePrediction/config/configuration.py,1,0,requirements.txt,run-failed/failed/failed,"te-packages/pandas/io/common.py"", line 873, in get_handle     handle = open(              ^^^^^ FileNotFoundError: [Errno 2] No such file or directory: 'artifacts/data_transform/organized_cinema.csv' "
31,KumudithaSilva_mlflow-dvc-food-spoilage-detector,4eda090a8bf82c3e40160ee762d203e6ea386550,0b5896685d2000b71e96d43535592b1fb8afe8aa,prepare_base_model,src/entity/config_entity.py,1,0,base only,run-failed/failed/failed,"singConfig, ImportError: cannot import name 'ModelHandlerConfig' from 'entity.config_entity' (/private/tmp/rerun/runs/30_KumudithaSilva_mlflow-dvc-food-spoilage-/parent_a/src/entity/config_entity.py) "
32,michelepatella_lstm-cache-eviction-policy,e9694008bc5dd45bf6305cebe7e69cbb5609d754,1e2b368e92d4699e443afe319fb0ca8fc7eb3b70,generate_data,src/config/__init__.py,1,0,requirements.txt,run-ok/ok/failed,patella_lstm-cache-eviction-policy/bin/python: Error while finding module specification for 'pipeline.data_generation.data_generator' (ModuleNotFoundError: No module named 'pipeline.data_generation') 
33,sha-cmd_Aphrodite,5b7c8aa4aead853fad12642508c2f97459da6ed8,23d95fcd1aa3db6e926158f672aedc6443cad2a2,keras_glove,params.yaml,1,0,base only,run-failed/failed/failed,m dvclive.keras import DvcLiveCallback ImportError: cannot import name 'DvcLiveCallback' from 'dvclive.keras' (/private/tmp/rerun/envs/sha-cmd_Aphrodite/lib/python3.11/site-packages/dvclive/keras.py) 
34,jaweed3_web-ml-ops,cb00383dd1a5f5827bda8902b5b13407286b63f4,0f3417455ae1cd0d0ff440a3d19be014f0656417,data,core/config.py,1,0,requirements.txt,run-failed/failed/failed," 42, in pull_dataset     raise RuntimeError(f""DVC pull failed:\n{result.stderr}"") RuntimeError: DVC pull failed: ERROR: /private/tmp/rerun/runs/33_jaweed3_web-ml-ops/parent_a is not a git repository  "
35,T9039_SEB-XRIF,35f9bddf032d4801788c72ac49b95d6c0ca88ddd,ab420efcba4da6f5d2172119e9ec561390a62fd7,prepare,analytics/config.py,1,0,pyproject.toml,run-failed/failed/failed,prepare: /bin/sh: uv: command not found 
36,ssciwr_smartrodent_experiments,b864a49f56ea93a8018d0970873c229d6ef391dc,349fadd68177c1cd8337cf9ac2d0ee2f78515dc5,filter_flying_bird,src/smartrodent/utils.py,1,0,pyproject.toml,install-failed,"`, `manylinux_2_28_x86_64` hint: Wheels are available for `pynvvideocodec` (v2.0.4) on the following platforms: `manylinux_2_28_aarch64`, `manylinux_2_28_x86_64`, `manylinux_2_34_aarch64`, `win_amd64`"
37,shiva-shivanibokka_Computer-Vision-MLOps-Pipeline,941432babf0292517363ca3d21039a32d76d377c,d41a5d38db5071fe37ce77b30e7d0972d04fd925,prepare,src/cvmlops/config.py,1,0,pyproject.toml,nondeterministic,
38,afonsocosta90_purr-duction-pipeline,b3ea6c592d3c7a8472f4a144f3908c2970f405e7,d2a606c0b3d07e466d39472bd09781c614956c4e,train,src/catops/evaluation/evaluate.py,4,0,pyproject.toml,run-failed/failed/failed,"ine/parent_a/src/catops/data/ingest.py"", line 23, in extract_dataset     raise FileNotFoundError(f""❌ Dataset not found at {tar_path}"") FileNotFoundError: ❌ Dataset not found at data/raw/images.tar.gz "
39,Nilansh-garg_HIV_Inhibitor_Prediction_GNN_MLFlow-DVC,d3e2326312fbb8b5754ca922581264b6b6167618,de7430bebe00e210b9da6b42456e6c84440b4876,prepare_model,src/GNNClassfier/config/configuration.py,1,0,requirements.txt,nondeterministic,
40,Wilmar3752_car_predict,c30e777293848e280fc9aa2ae8da2962dcfaf497,1c4f98844e1e41e725e0434d81930f72535e8467,data_concatenation,src/utils/utils.py,1,0,requirements.txt,run-failed/failed/failed,"/envs/Wilmar3752_car_predict/lib/python3.11/site-packages/pandas/core/reshape/concat.py"", line 425, in __init__     raise ValueError(""No objects to concatenate"") ValueError: No objects to concatenate "


==> anc/results/rerun_events_attempt1.csv <==
id,repo,commit,parent,stage,trigger,outcome,detail
1,iterative_VSCode-DVC-Workshop,a69fdd114e68f7aeb076c287bc58ef0119cd4ecb,3e6fba91fc3e0b82c518a65e2c4413b8caf978a5,train,ExperimentsDVC/src/models/train_model.py,install-failed,"error: Couldn't parse requirement in `requirements.txt` at position 1612   Caused by: expected version to start with a number, but no leading ASCII digits were found dvc2==.34.2     ^^^^^^^ "
2,Deepandar_Geo-Aware-MRO-Decision-Intelligence-System,a4442c9305222668532fb798f28db9a88992c228,092c852f61eee8f97028339523bd812e78f5a957,week16_registry,src/pipelines/sku_pipeline.py,run-failed/failed/failed,"Intelli/parent_a/src/pipelines/sku_pipeline.py"", line 623, in run_pipeline     cmapss_loader = NASACMAPSSLoader(                     ^^^^^^^^^^^^^^^^ NameError: name 'NASACMAPSSLoader' is not defined "
3,JaiEnfer_mlops-diabetes-pipeline,5e085218a2c6fc06de97b5b55218c9b3b8d23e04,f58c037bbab3ce83cd77f989d96a9e52705f71a7,train,src/train.py,install-failed,"you require pywin32==311, we can conclude that       your requirements are unsatisfiable.  hint: Wheels are available for `pywin32` (v311) on the following platforms: `win32`, `win_amd64`, `win_arm64`"
4,FrienDotJava_bpjs-hospital-readmission,b75c5fc94cb8f0508033fe8fc444c05603bb336a,3ba9d832025a5f9df40e67ef38d84b88a9bc78bc,data_loading,src/utils.py,run-failed/failed/failed,"ection     raise client_error(req.connection_key, exc) from exc aiohttp.client_exceptions.ClientConnectorError: Cannot connect to host storage.googleapis.com:443 ssl:default [Operation not permitted] "
5,uvaishnav_BoxOfficePrediction,1b9cadcdcae90527910d73dbb4f6b7cde10423fa,5a0eb1fb1f890dcf2ef2cb8b37eb9d17eb531f7e,data_validation,config/config.yaml,run-failed/failed/failed,"te-packages/pandas/io/common.py"", line 873, in get_handle     handle = open(              ^^^^^ FileNotFoundError: [Errno 2] No such file or directory: 'artifacts/data_transform/organized_cinema.csv' "
6,6sLOGAN78_fraud-detection-optimization,404e6b8d06a6dd6292d13bd3badb32a6276bbc64,0a44e43c182a65a250156f8c1b6b1830498adb6c,cicd_automation,src/utils/__init__.py,run-failed/failed/failed,"lient.py"", line 35, in <module>     raise RuntimeError( RuntimeError: The starlette.testclient module requires the httpx2 package to be installed. You can install this with:     $ pip install httpx2  "
7,jaweed3_web-ml-ops,cb00383dd1a5f5827bda8902b5b13407286b63f4,0f3417455ae1cd0d0ff440a3d19be014f0656417,data,core/config.py,run-failed/failed/failed,"imeError: DVC pull failed: ERROR: unexpected error - [Errno 1] Operation not permitted: '/Library/Caches/dvc'  Having any troubles? Hit us up at https://dvc.org/support, we are always happy to help!  "
8,uvaishnav_BoxOfficePrediction,23e14e69acb7d8c4f9f097bc7c61c8f7b31819d8,493ddfd2de55bdaabed482740ae1becb1c012402,data_validation,src/BoxOfficePrediction/config/configuration.py,run-failed/failed/failed,"te-packages/pandas/io/common.py"", line 873, in get_handle     handle = open(              ^^^^^ FileNotFoundError: [Errno 2] No such file or directory: 'artifacts/data_transform/organized_cinema.csv' "
9,abdelkaderbenhmida_mlops-skill,b07d7f1498b7ba04e796be6121b5f5dbab2366a4,040071b64ad5c2ccf9a3471fea23e1189beaeec9,validate,src/config.py,install-failed,"  × No solution found when resolving dependencies:   ╰─▶ Because there is no version of feast==0.38.1 and you require       feast==0.38.1, we can conclude that your requirements are unsatisfiable. "
10,FrienDotJava_bpjs-hospital-readmission,3b16279337b1339d003f7a51775cd28903f25378,6b7b8285dee28b6c00e8ead353f34d67f7fcbff1,data_loading,src/utils.py,run-failed/failed/failed,"ection     raise client_error(req.connection_key, exc) from exc aiohttp.client_exceptions.ClientConnectorError: Cannot connect to host storage.googleapis.com:443 ssl:default [Operation not permitted] "
11,Deepandar_Geo-Aware-MRO-Decision-Intelligence-System,092c852f61eee8f97028339523bd812e78f5a957,60164622f97f76379bbcaa553c85854c4c42bdbf,week16_registry,src/pipelines/sku_pipeline.py,run-failed/failed/failed,"andar_Geo-Aware-MRO-Decision-Intelli/parent_a/src/pipelines/sku_pipeline.py"", line 621     )     ^ SyntaxError: (unicode error) 'utf-8' codec can't decode byte 0x97 in position 12: invalid start byte "
12,Deepandar_Geo-Aware-MRO-Decision-Intelligence-System,7de91e454105d5b32dec528079463227ebc4d73b,a4442c9305222668532fb798f28db9a88992c228,week16_registry,src/pipelines/sku_pipeline.py,run-failed/failed/failed,"-MRO-Decision-Intelli/parent_a/src/pipelines/sku_pipeline.py"", line 658, in run_pipeline     pp_engine = PushPullEngine(                 ^^^^^^^^^^^^^^ NameError: name 'PushPullEngine' is not defined "
13,YASHASSHETTYYY_churnpredictionResearch,cb1b8d0aac1b3131eb68e84bd95bc9c967ec7aff,22e5025d7f24bf3481457d11d45291e8827f7552,raw_dataset_creation,params.yaml,output-changed,data/raw/train.csv
14,FrienDotJava_bpjs-hospital-readmission,38a6412283e84a55f46bb0184025c59c1fadc9c3,046206cf1e6c3847737e2bbbd65ff77f9f5856f1,data_loading,src/utils.py,run-failed/failed/failed,"ection     raise client_error(req.connection_key, exc) from exc aiohttp.client_exceptions.ClientConnectorError: Cannot connect to host storage.googleapis.com:443 ssl:default [Operation not permitted] "
15,kaztun2002_MLOps-end-2-end,0f75df6bacbcc9a5da233a29e55f5ba15e4a72fb,bb6208ada2a190fcfd326642d938f5e02d66ea6c,data_ingestion,src/mlops_end_2_end/model/feature_engineering.py,run-failed/failed/failed,/bin/sh: uv: command not found 
16,Wilmar3752_car_predict,c30e777293848e280fc9aa2ae8da2962dcfaf497,1c4f98844e1e41e725e0434d81930f72535e8467,data_concatenation,src/utils/utils.py,run-failed/failed/failed,"/envs/Wilmar3752_car_predict/lib/python3.11/site-packages/pandas/core/reshape/concat.py"", line 425, in __init__     raise ValueError(""No objects to concatenate"") ValueError: No objects to concatenate "
17,uvaishnav_BoxOfficePrediction,c6f78ed5ff2734ca751a4101cb3979dc11891127,ea322f3bdd221bf9d949ad2ee14ea5395b9416b6,data_validation,params.yaml,run-failed/failed/failed,"te-packages/pandas/io/common.py"", line 873, in get_handle     handle = open(              ^^^^^ FileNotFoundError: [Errno 2] No such file or directory: 'artifacts/data_transform/organized_cinema.csv' "
18,iterative_VSCode-DVC-Workshop,247da46bbf89666042a168098862c37cabf07242,4bff2b83eb38f1fd740b67074cfe4c05afdba4ed,train,ExperimentsDVC/src/models/train_model.py,install-failed,"error: Couldn't parse requirement in `requirements.txt` at position 1612   Caused by: expected version to start with a number, but no leading ASCII digits were found dvc2==.34.2     ^^^^^^^ "
19,sharjeel-ahmed17_spark-traffic-mlops,5cea08c98abce6cb427e8040d75c91d64a72c611,f0e450d062463f141a5890f5465e6bc588194d0e,extraction,src/logger.py,run-no-output/no-output/no-output,": /v1/datasets.DatasetApiService/GetDataset (Caused by NewConnectionError(""HTTPSConnection(host='api.kaggle.com', port=443): Failed to establish a new connection: [Errno 1] Operation not permitted"")) "
20,kaztun2002_MLOps-end-2-end,05eb82dd174a0e8120f0834257e57fc39e1546af,a9f971dbcc6b173787b20be5644852e05bb247ff,data_ingestion,src/mlops_end_2_end/data/data_cleaning/data_cleaning_timeseries.py,run-failed/failed/failed,/bin/sh: uv: command not found 
21,abdelkaderbenhmida_mlops-skill,6135ff5b12aaccf23854ee48a32d1923663e8e6c,3fcde66a570dda51b78aeb37197ac272e1bd6e87,validate,src/config.py,install-failed,"  × No solution found when resolving dependencies:   ╰─▶ Because there is no version of feast==0.38.1 and you require       feast==0.38.1, we can conclude that your requirements are unsatisfiable. "
22,ivangolt_telegram_posts_parser,63b1eb4e77342795fdd5164443343e6f0b7e989c,cbf163238dc0b5560fa8d20d52e3af50ecfe6e8f,parse_posts,scripts/parse_posts.py,run-failed/failed/failed,"p/rerun/runs/21_ivangolt_telegram_posts_parser/parent_a/scripts/parse_posts.py"", line 5, in <module>     import snscrape.modules.telegram as sntelegram ModuleNotFoundError: No module named 'snscrape' "


==> anc/results/rerun_summary.json <==
{
 "eligible_events": 124,
 "eligible_repos": 39,
 "attempted": 40,
 "outcomes": {
  "run-failed": 23,
  "nondeterministic": 4,
  "output-identical": 2,
  "install-failed": 6,
  "harness-error": 2,
  "output-changed": 1,
  "run-no-output": 1,
  "run-ok": 1
 },
 "completed": 3,
 "changed": 1,
 "identical": 2,
 "nondeterministic": 4
}

==> anc/results/rerun_summary_attempt1.json <==
{
 "eligible_events": 31,
 "eligible_repos": 13,
 "attempted": 22,
 "outcomes": {
  "install-failed": 5,
  "run-failed": 15,
  "output-changed": 1,
  "run-no-output": 1
 },
 "completed": 1,
 "changed": 1,
 "identical": 0,
 "nondeterministic": 0
}

==> anc/results/robustness.csv <==
subset,repositories,commits,declared_exec,declared_unsafe,code_unsafe,code_exec,declared_unsafe_lo,declared_unsafe_hi
All repositories,714,38083,0.1662,0.0333,0.0042,0.1838,0.0239,0.0452
At least 50 analyzed commits,145,25992,0.1657,0.0359,0.0039,0.1845,0.0228,0.0542
At least 5 stages at HEAD,330,19355,0.1335,0.0482,0.0051,0.1537,0.0329,0.0674
At least 5 GitHub stars,22,5343,0.4644,0.0305,0.0009,0.4883,0.0057,0.1032
Last commit in 2026,548,28696,0.1251,0.0299,0.0029,0.1416,0.0202,0.0424
Largest 1% of repositories removed,707,27768,0.1526,0.0415,0.0051,0.1741,0.0322,0.0525
Repository-weighted mean,714,38083,0.1797,0.0316,0.0051,0.1944,,


==> anc/results/shadow_replay.csv <==
response,q,rho,stale_commits_mean,stale_commits_reduction,shadow_cost_share_of_reused_slots,affected_repos_detected_share,baseline_stale_commits,baseline_stale_stage_events
fix the detected edge,1.0,0.0,1268,0.0,0.0,0.0,1268,4296
fix the detected edge,1.0,0.01,1203.3,0.051,0.01,0.1242,1268,4296
fix the detected edge,1.0,0.05,1070.2,0.156,0.05,0.3256,1268,4296
fix the detected edge,1.0,0.1,983.8,0.2241,0.1,0.462,1268,4296
fix the detected edge,1.0,0.2,882.5,0.304,0.2001,0.6262,1268,4296
fix the detected edge,0.35,0.0,1268,0.0,0.0,0.0,1268,4296
fix the detected edge,0.35,0.01,1242.4,0.0202,0.01,0.0569,1268,4296
fix the detected edge,0.35,0.05,1169.0,0.0781,0.05,0.1803,1268,4296
fix the detected edge,0.35,0.1,1110.4,0.1243,0.1001,0.2691,1268,4296
fix the detected edge,0.35,0.2,1031.3,0.1867,0.2,0.3884,1268,4296
switch to import closure,1.0,0.0,1268,0.0,0.0,0.0,1268,4296
switch to import closure,1.0,0.01,965.7,0.2384,0.01,0.1216,1268,4296
switch to import closure,1.0,0.05,691.5,0.4547,0.05,0.3272,1268,4296
switch to import closure,1.0,0.1,575.5,0.5461,0.1,0.459,1268,4296
switch to import closure,1.0,0.2,474.1,0.6261,0.2001,0.6243,1268,4296
switch to import closure,0.35,0.0,1268,0.0,0.0,0.0,1268,4296
switch to import closure,0.35,0.01,1122.7,0.1146,0.01,0.0567,1268,4296
switch to import closure,0.35,0.05,876.4,0.3088,0.05,0.1751,1268,4296
switch to import closure,0.35,0.1,751.7,0.4071,0.1,0.2712,1268,4296
switch to import closure,0.35,0.2,630.4,0.5028,0.1999,0.3898,1268,4296


==> anc/src/analyze_dvc_pipelines.py <==
#!/usr/bin/env python3
"""Replay the commit histories of public DVC pipelines and compare evidence-reuse rules.

For every first-parent commit after a repository's dvc.yaml first appears, the script
computes which pipeline stages must re-execute under several invalidation rules and
compares each rule with a reference dependency set derived by static analysis:

  declared   DVC semantics: declared deps, referenced params keys, stage-definition
             changes, and transitive propagation through declared outs.
  decl+code  declared plus the transitive local Python import closure of each stage's
             entry-point script(s).
  decl+code+env  decl+code plus environment files (requirements, lock files, Dockerfile...).
  fail-closed  declared, but any changed code/config/environment file that no stage
             declares re-runs every stage (unknown-change fallback).
  full       every stage re-runs on every commit.

The reference set adds string-literal file references found in the import closure.
It is a static proxy (a lower bound) for the true semantic dependencies.

Usage: python3 analyze_dvc_pipelines.py --repos repos --out results [--workers 12]
Requires PyYAML and git >= 2.44 (GIT_NO_LAZY_FETCH).
"""
from __future__ import annotations

import argparse
import ast
import csv
import json
import os
import re
import subprocess
import sys
import tomllib
import warnings
from collections import Counter, defaultdict
from concurrent.futures import ProcessPoolExecutor, as_completed
from pathlib import PurePosixPath

import yaml

warnings.filterwarnings("ignore")
ENV = dict(os.environ, GIT_NO_LAZY_FETCH="1", GIT_TERMINAL_PROMPT="0")
ENV_FILES = re.compile(r"(^|/)(requirements[^/]*\.(txt|in)|setup\.py|setup\.cfg|pyproject\.toml|"
                       r"environment\.ya?ml|conda[^/]*\.ya?ml|Pipfile(\.lock)?|poetry\.lock|uv\.lock|"
                       r"Dockerfile[^/]*|\.python-version|runtime\.txt)$")
CONFIG_EXT = (".yaml", ".yml", ".json", ".toml", ".cfg", ".ini", ".conf")
CODE_EXT = (".py", ".r", ".sh", ".jl", ".ipynb", ".scala", ".java", ".sql")
DOC_EXT = (".md", ".rst", ".png", ".jpg", ".jpeg", ".gif", ".svg", ".pdf", ".html")
PY_CALL = re.compile(r"(?:^|[\s;&|(])(?:python[0-9.]*|py)\s+((?:-[A-Za-z]+\s+)*)(-m\s+([\w.]+)|([^\s;&|]+\.py))")
TEMPLATE = re.compile(r"\$\{[^}]*\}")
STRATEGIES = ("full", "declared", "decl+code", "decl+code+env", "fail-closed")


class Repo:
    def __init__(self, path):
        self.path = path
        self.batch = subprocess.Popen(["git", "-C", path, "cat-file", "--batch"], stdin=subprocess.PIPE,
                                      stdout=subprocess.PIPE, stderr=subprocess.DEVNULL, env=ENV)
        self.tree_cache, self.blob_cache = {}, {}

    def git(self, *args):
        r = subprocess.run(["git", "-C", self.path, *args], capture_output=True, text=True, encoding="utf-8", errors="replace", env=ENV)
        return r.stdout if r.returncode == 0 else None

    def blob(self, commit, path):
        sha = self.tree(commit).get(path) if commit in self.tree_cache else None
        key = sha or (commit, path)
        if key in self.blob_cache:
            return self.blob_cache[key]
        self.batch.stdin.write(f"{sha or commit + ':' + path}\n".encode())
        self.batch.stdin.flush()
        header = self.batch.stdout.readline().decode().split()
        data = None
        if len(header) == 3 and header[1] == "blob":
            raw = self.batch.stdout.read(int(header[2]))
            self.batch.stdout.read(1)
            data = raw.decode("utf-8", "replace")
        elif len(header) == 3:
            self.batch.stdout.read(int(header[2]) + 1)
        self.blob_cache[key] = data
        return data

    def tree(self, commit):
        if commit not in self.tree_cache:
            out = self.git("ls-tree", "-r", commit) or ""
            t = {}
            for line in out.splitlines():
                meta, _, path = line.partition("\t")
                parts = meta.split()
                if len(parts) == 3 and parts[1] == "blob":
                    t[path] = parts[2]
            if len(self.tree_cache) > 4:
                self.tree_cache.pop(next(iter(self.tree_cache)))
            self.tree_cache[commit] = t
        return self.tree_cache[commit]

    def close(self):
        self.batch.stdin.close()
        self.batch.wait()


def as_list(x):
    if x is None:
        return []
    return x if isinstance(x, list) else [x]


def entry_paths(items):
    paths = []
    for it in as_list(items):
        if isinstance(it, str):
            paths.append(it)
        elif isinstance(it, dict):
            paths.extend(str(k) for k in it)
    return paths


def norm(p, wdir):
    p = str(p).strip().replace("\\", "/")
    if wdir and wdir != ".":
        p = str(PurePosixPath(wdir) / p)
    parts = []
    for seg in PurePosixPath(p).parts:
        if seg == "..":
            if parts:
                parts.pop()
        elif seg not in (".", ""):
            parts.append(seg)
    return "/".join(parts)


def pattern(p):
    if TEMPLATE.search(p):
        return re.compile("^" + TEMPLATE.sub("__T__", re.escape(p)).replace("__T__", ".*") + "(/.*)?$")
    return p


def matches(pat, path):
    if isinstance(pat, str):
        return path == pat or path.startswith(pat.rstrip("/") + "/") or (pat == "" and path != "")
    return bool(pat.match(path))


def expand_stages(doc):
    stages = {}
    raw = doc.get("stages") or {}
    if not isinstance(raw, dict):
        return stages
    for name, st in raw.items():
        if not isinstance(st, dict):
            continue
        if "foreach" in st and isinstance(st.get("do"), dict):
            items = st["foreach"]
            keys = list(items) if isinstance(items, (list, dict)) else ["*"]
            for k in keys[:50]:
                stages[f"{name}@{k}"] = st["do"]
        elif "matrix" in st:
            stages[f"{name}@matrix"] = st
        else:
            stages[name] = st
    return stages


def parse_params_entries(st, wdir):
    out = []
    for it in as_list(st.get("params")):
        if isinstance(it, str):
            out.append((norm("params.yaml", wdir), [it]))
        elif isinstance(it, dict):
            for f, keys in it.items():
                out.append((norm(f, wdir), None if keys is None else [str(k) for k in as_list(keys)]))
    return out


def load_struct(text, path):
    if text is None:
        return None
    try:
        if path.endswith(".json"):
            return json.loads(text)
        if path.endswith(".toml"):
            return tomllib.loads(text)
        return yaml.safe_load(text)
    except Exception:
        return None


def get_key(d, dotted):
    cur = d
    for part in dotted.split("."):
        if isinstance(cur, dict) and part in cur:
            cur = cur[part]
        elif isinstance(cur, list) and part.isdigit() and int(part) < len(cur):
            cur = cur[int(part)]
        else:
            return ("<missing>",)
    return cur


class Pipeline:
    def __init__(self, repo, commit):
        self.ok = False
        text = repo.blob(commit, "dvc.yaml")
        if text is None:
            return
        try:
            doc = yaml.safe_load(text) or {}
        except Exception:
            return
        if not isinstance(doc, dict):
            return
        self.stages = {}
        vars_ = {}
        for src in ["params.yaml"] + [v for v in as_list(doc.get("vars")) if isinstance(v, str)]:
            data = load_struct(repo.blob(commit, src.split(":")[0]), src.split(":")[0])
            if isinstance(data, dict):
                vars_.update(data)
        for v in as_list(doc.get("vars")):
            if isinstance(v, dict):
                vars_.update(v)
        for name, st in expand_stages(doc).items():
            wdir = str(st.get("wdir", ".") or ".")
            cmd = " && ".join(str(c) for c in as_list(st.get("cmd")))
            outs = [norm(p, wdir) for p in entry_paths(st.get("outs")) + entry_paths(st.get("metrics")) + entry_paths(st.get("plots"))]
            raw = json.dumps(st, sort_keys=True, default=str)
            refs = sorted({m.strip() for m in re.findall(r"\$\{([^}]*)\}", raw)})
            resolved = {r: get_key(vars_, r) for r in refs if not r.startswith(("item", "key"))}
            self.stages[name] = {
                "raw": raw + json.dumps(resolved, sort_keys=True, default=str),
                "wdir": wdir, "cmd": cmd,
                "deps": [pattern(norm(p, wdir)) for p in entry_paths(st.get("deps"))],
                "params": parse_params_entries(st, wdir),
                "outs": [pattern(o) for o in outs],
                "is_eval": bool(entry_paths(st.get("metrics")) or entry_paths(st.get("plots"))),
            }
        self.ok = len(self.stages) >= 1

    def upstream(self):
        ups = defaultdict(set)
        for s, st in self.stages.items():
            for t, tt in self.stages.items():
                if s == t:
                    continue
                for o in tt["outs"]:
                    for d in st["deps"]:
                        if (isinstance(o, str) and isinstance(d, str) and (matches(o, d) or matches(d, o))) or \
                           (not isinstance(o, str) and isinstance(d, str) and matches(o, d)) or \
                           (isinstance(o, str) and not isinstance(d, str) and matches(d, o)):
                            ups[s].add(t)
        return ups


def resolve_module(mod, base_dirs, tree):
    cands = []
    rel = mod.replace(".", "/")
    for b in base_dirs:
        pre = (b + "/") if b else ""
        cands += [f"{pre}{rel}.py", f"{pre}{rel}/__init__.py"]
    return [c for c in cands if c in tree]


def py_closure(repo, commit, entry_files, tree, import_cache):
    seen, literals, stack, tokens = set(), set(), list(entry_files), set()
    while stack:
        f = stack.pop()
        if f in seen or f not in tree:
            continue
        seen.add(f)
        if not f.endswith(".py"):
            continue
        key = tree.get(f) or (commit, f)
        if key not in import_cache:
            src = repo.blob(commit, f)
            imports, lits, toks = [], [], set()
            if src is not None:
                try:
                    t = ast.parse(src)
                except Exception:
                    t = None
                if t is not None:
                    for n in ast.walk(t):
                        if isinstance(n, ast.Import):
                            imports += [(a.name, 0, None) for a in n.names]
                        elif isinstance(n, ast.ImportFrom):
                            imports.append((n.module or "", n.level, [a.name for a in n.names]))
                        elif isinstance(n, ast.Constant) and isinstance(n.value, str) and 2 < len(n.value) < 200 and "\n" not in n.value:
                            lits.append(n.value)
                            toks.add(n.value)
                        elif isinstance(n, ast.Name):
                            toks.add(n.id)
                        elif isinstance(n, ast.Attribute):
                            toks.add(n.attr)
                        elif isinstance(n, ast.keyword) and n.arg:
                            toks.add(n.arg)
            import_cache[key] = (imports, lits, toks)
        imports, lits, toks = import_cache[key]
        tokens.update(toks)
        fdir = str(PurePosixPath(f).parent) if "/" in f else ""
        bases = {"", fdir, "src"}
        p = PurePosixPath(f).parent
        while str(p) not in (".", ""):
            bases.add(str(p))
            p = p.parent
        for mod, level, names in imports:
            if level:
                base = PurePosixPath(f).parent
                for _ in range(level - 1):
                    base = base.parent
                b = "" if str(base) == "." else str(base)
                targets = []
                if mod:
                    targets += resolve_module(mod, [b], tree)
                    for nm in names or []:
                        targets += resolve_module(f"{mod}.{nm}", [b], tree)
                else:
                    for nm in names or []:
                        targets += resolve_module(nm, [b], tree)
            else:
                targets = resolve_module(mod, bases, tree)
                for nm in names or []:
                    if mod:
                        targets += resolve_module(f"{mod}.{nm}", bases, tree)
            stack.extend(targets)
        for s in lits:
            for c in (norm(s, ""), norm(s, fdir)):
                base = c.rsplit("/", 1)[-1].lower()
                if c in tree and c not in seen and c.lower().endswith(CONFIG_EXT) and base not in ("dvc.yaml", "dvc.lock"):
                    literals.add(c)
    return seen, literals, tokens


def _norm_ast(src):
    try:
        tree = ast.parse(src)
    except Exception:
        return None
    for node in ast.walk(tree):
        body = getattr(node, "body", None)
        if isinstance(body, list) and body and isinstance(body[0], ast.Expr) and \
                isinstance(getattr(body[0], "value", None), ast.Constant) and isinstance(body[0].value.value, str):
            node.body = body[1:] or [ast.Pass()]
    return ast.dump(tree, annotate_fields=False, include_attributes=False)


def _nb_code(src):
    try:
        nb = json.loads(src)
        return json.dumps([("".join(c.get("source", [])) if isinstance(c.get("source"), list) else c.get("source", ""))
                           for c in nb.get("cells", []) if c.get("cell_type") == "code"])
    except Exception:
        return src


def semantic_change(repo, p, c, path, cache):
    """True unless the change is provably non-behavioral (comments/docstrings/formatting in
    Python; outputs/markdown only in notebooks)."""
    key = (p, c, path)
    if key not in cache:
        a, b = repo.blob(p, path), repo.blob(c, path)
        if a is None or b is None:
            cache[key] = True
        elif path.endswith(".py"):
            na, nb_ = _norm_ast(a), _norm_ast(b)
            cache[key] = na is None or nb_ is None or na != nb_
        elif path.endswith(".ipynb"):
            cache[key] = _nb_code(a) != _nb_code(b)
        else:
            cache[key] = a != b
    return cache[key]


def _leaf_changes(a, b, prefix=()):
    if isinstance(a, dict) and isinstance(b, dict):
        out = []
        for k in set(a) | set(b):
            if k not in a or k not in b:
                out.append(prefix + (str(k),))
            else:
                out += _leaf_changes(a[k], b[k], prefix + (str(k),))
        return out
    return [] if a == b else [prefix or ("<root>",)]


def config_change_used(repo, p, c, path, tokens, cache):
    """A changed config file counts only if a changed key (or an ancestor key) is named in
    the stage's code; unparsable configs count conservatively."""
    key = (p, c, path)
    if key not in cache:
        cache[key] = None
        a = load_struct(repo.blob(p, path), path)
        b = load_struct(repo.blob(c, path), path)
        cache[key] = _leaf_changes(a, b) if isinstance(a, dict) and isinstance(b, dict) else [("<unparsed>",)]
    changes = cache[key]
    if not changes:
        return False
    for kp in changes:
        if kp == ("<unparsed>",) or kp == ("<root>",) or kp[-1] in tokens:
            return True
    return False


def stage_code_deps(repo, commit, stage, tree, import_cache):
    entries = []
    cmd = stage["cmd"]
    wdir = stage["wdir"]
    for m in PY_CALL.finditer(cmd):
        if m.group(3):
            r = resolve_module(m.group(3), [norm("", wdir) if wdir != "." else "", "", "src"], tree)
            entries += r
        elif m.group(4):
            entries.append(norm(m.group(4), wdir))
    for tok in re.split(r"[\s;&|<>=]+", cmd):
        tok = tok.strip("'\"")
        if tok and norm(tok, wdir) in tree and norm(tok, wdir).lower().endswith(CODE_EXT):
            entries.append(norm(tok, wdir))
    code, lits, tokens = py_closure(repo, commit, entries, tree, import_cache)
    return code, lits, bool(entries), tokens


def classify(path):
    low = path.lower()
    if low == "dvc.yaml":
        return "pipeline definition"
    if low.endswith("dvc.lock"):
        return "dvc.lock"
    if low.endswith(".dvc"):
        return "data pointer (.dvc)"
    if ENV_FILES.search(path):
        return "environment"
    if low.startswith(".github/") or low.startswith(".gitlab") or low.endswith(".gitlab-ci.yml") or low.startswith(".circleci"):
        return "CI"
    if "/test" in "/" + low or low.startswith("tests/"):
        return "tests"
    if low.endswith(".ipynb"):
        return "notebook"
    if low.endswith(CODE_EXT):
        return "code"
    if low.endswith(CONFIG_EXT) or low.endswith("params.yaml"):
        return "config/params"
    if low.endswith(DOC_EXT) or "license" in low or low.endswith(".txt") or low.startswith("docs/"):
        return "documentation"
    return "other"


def closure(direct, ups, stages):
    inv = set(direct)
    changed = True
    while changed:
        changed = False
        for s in stages:
            if s not in inv and ups.get(s, set()) & inv:
                inv.add(s)
                changed = True
    return inv


def analyze_repo(path):
    repo = Repo(path)
    try:
        commits = (repo.git("rev-list", "--first-parent", "--reverse", "HEAD") or "").split()
        rows, stage_rows, meta = [], [], {"repo": os.path.basename(path), "commits_total": len(commits)}
        if not commits:
            return meta, rows, stage_rows
        meta["root"] = commits[0]
        touched = (repo.git("rev-list", "--first-parent", "--reverse", "HEAD", "--", "dvc.yaml") or "").split()
        present = [c for c in touched[:3] if "dvc.yaml" in repo.tree(c)]
        if not present:
            return meta, rows, stage_rows
        start = commits.index(present[0])
        import_cache, sem_cache, cfg_cache = {}, {}, {}
        prev_pipe = Pipeline(repo, commits[start])
        prev_tree = repo.tree(commits[start])
        prev_deps = {}
        for i in range(start + 1, len(commits)):
            p, c = commits[i - 1], commits[i]
            diff = repo.git("diff", "--name-only", "--no-renames", p, c)
            if diff is None:
                continue
            changed = [x for x in diff.splitlines() if x]
            tree = repo.tree(c)
            pipe = Pipeline(repo, c)
            if not changed or not pipe.ok or not prev_pipe.ok:
                prev_pipe, prev_tree = (pipe if pipe.ok else prev_pipe), tree
                continue
            eff = set(changed) | {x[:-4] for x in changed if x.endswith(".dvc")}
            stages = pipe.stages
            ups = pipe.upstream()
            env_changed = any(ENV_FILES.search(x) for x in changed)
            direct_decl, code_hit, env_hit, lit_hit = set(), set(), set(), set()
            py_stages = 0
            declared_cover = set()
            trig = {}
            for s, st in stages.items():
                old = prev_pipe.stages.get(s)
                if old is None or old["raw"] != st["raw"]:
                    direct_decl.add(s)
                for d in st["deps"]:
                    for x in eff:
                        if matches(d, x):
                            direct_decl.add(s)
                            declared_cover.add(x)
                for f, keys in st["params"]:
                    if f in eff:
                        declared_cover.add(f)
                        a = load_struct(repo.blob(p, f), f)
                        b = load_struct(repo.blob(c, f), f)
                        if a is None or b is None or keys is None or any(get_key(a, k) != get_key(b, k) for k in keys):
                            direct_decl.add(s)
                code_c, lits_c, has_entry, tok_c = stage_code_deps(repo, c, st, tree, import_cache)
                code_p, lits_p, _, tok_p = stage_code_deps(repo, p, prev_pipe.stages[s], prev_tree, import_cache) if s in prev_pipe.stages else (set(), set(), False, set())
                py_stages += has_entry
                code = code_c | code_p
                keyed = {f for f, keys in st["params"] if keys is not None}
                lits = {x for x in (lits_c | lits_p) - code
                        if x not in keyed and not any(matches(o, x) for o in st["outs"])}
                sem = sorted(x for x in eff & code if semantic_change(repo, p, c, x, sem_cache))
                if sem:
                    code_hit.add(s)
                    trig.setdefault(s, sem[0])
                if has_entry and env_changed:
                    env_hit.add(s)
                rel = sorted(x for x in eff & lits if config_change_used(repo, p, c, x, tok_c | tok_p, cfg_cache))
                if rel:
                    lit_hit.add(s)
                    trig.setdefault(s, rel[0])
            all_stages = set(stages)
            decl = closure(direct_decl, ups, all_stages)
            dcode = closure(direct_decl | code_hit, ups, all_stages)
            dcenv = closure(direct_decl | code_hit | env_hit, ups, all_stages)
            ref_code = closure(direct_decl | code_hit | lit_hit, ups, all_stages)
            ref = closure(direct_decl | code_hit | env_hit | lit_hit, ups, all_stages)
            unknown = [x for x in changed if x not in declared_cover and classify(x) in ("code", "config/params", "environment", "notebook")
                       and not any(matches(d, x) for st in stages.values() for d in st["deps"])]
            failc = all_stages if unknown else decl
            cats = sorted({classify(x) for x in changed})
            evals = {s for s, st in stages.items() if st["is_eval"]}
            row = {"repo": meta["repo"], "commit": c, "parent": p, "n_changed": len(changed), "categories": "|".join(cats),
                   "n_stages": len(all_stages), "n_eval_stages": len(evals), "py_stages": py_stages,
                   "ref": len(ref), "ref_eval": len(ref & evals), "ref_code": len(ref_code),
                   "unsafe_stages_declared": "|".join(sorted(ref_code - decl))[:300],
                   "triggers": "|".join(f"{k}={v}" for k, v in sorted(trig.items()) if k in ref_code - decl)[:400],
                   "code_hit": "|".join(sorted(code_hit - direct_decl))[:300], "lit_hit": "|".join(sorted(lit_hit - direct_decl))[:300]}
            for name, sel in (("full", all_stages), ("declared", decl), ("decl+code", dcode), ("decl+code+env", dcenv), ("fail-closed", failc)):
                row[f"{name}_run"] = len(sel)
                row[f"{name}_unsafe"] = len(ref - sel)
                row[f"{name}_unsafe_code"] = len(ref_code - sel)
                row[f"{name}_unsafe_code_eval"] = len((ref_code - sel) & evals)
                row[f"{name}_run_eval"] = len(sel & evals)
                row[f"{name}_unsafe_eval"] = len((ref - sel) & evals)
            row["unsafe_cause_code"] = len((closure(direct_decl | code_hit, ups, all_stages)) - decl)
            row["unsafe_cause_env"] = len(dcenv - dcode)
            row["unsafe_cause_literal"] = len(ref - dcenv)
            rows.append(row)
            for s, st in stages.items():
                stage_rows.append({"repo": meta["repo"], "commit": c, "stage": s, "cmd": st["cmd"][:160],
                                   "is_eval": int(st["is_eval"]), "declared_run": int(s in decl), "code_run": int(s in dcode),
                                   "ref_code": int(s in ref_code), "ref_all": int(s in ref), "trigger": trig.get(s, "")})
            prev_pipe, prev_tree = pipe, tree
        meta["analyzable_commits"] = len(rows)
        meta["stages_head"] = len(Pipeline(repo, commits[-1]).stages) if Pipeline(repo, commits[-1]).ok else 0
        meta["first_dvc_commit_date"] = (repo.git("show", "-s", "--format=%cI", present[0]) or "").strip()
        meta["last_commit_date"] = (repo.git("show", "-s", "--format=%cI", commits[-1]) or "").strip()
        return meta, rows, stage_rows
    finally:
        repo.close()


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--repos", default="repos")
    ap.add_argument("--out", default="results")
    ap.add_argument("--workers", type=int, default=12)
    ap.add_argument("--limit", type=int, default=0)
    ap.add_argument("--stage-out", default="", help="optional per-stage CSV")
    args = ap.parse_args()
    os.makedirs(args.out, exist_ok=True)
    paths = sorted(os.path.join(args.repos, d) for d in os.listdir(args.repos))
    if args.limit:
        paths = paths[: args.limit]
    metas, allrows, allstages = [], [], []
    with ProcessPoolExecutor(args.workers) as ex:
        futs = {ex.submit(analyze_repo, p): p for p in paths}
        for k, f in enumerate(as_completed(futs)):
            try:
                meta, rows, srows = f.result()
            except Exception as e:
                meta, rows, srows = {"repo": os.path.basename(futs[f]), "error": repr(e)[:200]}, [], []
            metas.append(meta)
            allrows.extend(rows)
            allstages.extend(srows)
            if k % 100 == 0:
                print(f"{k}/{len(paths)} repos, {len(allrows)} commits", file=sys.stderr, flush=True)
    metas.sort(key=lambda m: m["repo"])
    allrows.sort(key=lambda r: (r["repo"], r["commit"]))
    keys = sorted({k for m in metas for k in m})
    with open(os.path.join(args.out, "repo_meta.csv"), "w", newline="") as fh:
        w = csv.DictWriter(fh, keys)
        w.writeheader()
        w.writerows(metas)
    if allrows:
        with open(os.path.join(args.out, "commit_replay.csv"), "w", newline="") as fh:
            w = csv.DictWriter(fh, list(allrows[0]))
            w.writeheader()
            w.writerows(allrows)
    if args.stage_out and allstages:
        allstages.sort(key=lambda r: (r["repo"], r["commit"], r["stage"]))
        with open(args.stage_out, "w", newline="") as fh:
            w = csv.DictWriter(fh, list(allstages[0]))
            w.writeheader()
            w.writerows(allstages)
    print(f"repos={len(metas)} commits={len(allrows)}")


if __name__ == "__main__":
    main()


==> anc/src/audit_import_chain.py <==
import csv, sys, ast
sys.path.insert(0, '.')
import analyze_dvc_pipelines as A
from pathlib import PurePosixPath
def chain(repo, commit, entries, tree, target):
    parent = {e: None for e in entries}; stack = list(entries); seen = set()
    while stack:
        f = stack.pop(0)
        if f in seen or f not in tree: continue
        seen.add(f)
        if f == target: break
        if not f.endswith('.py'): continue
        src = repo.blob(commit, f) or ''
        try: t = ast.parse(src)
        except Exception: continue
        bases = {'', str(PurePosixPath(f).parent) if '/' in f else '', 'src'}
        p = PurePosixPath(f).parent
        while str(p) not in ('.', ''): bases.add(str(p)); p = p.parent
        for n in ast.walk(t):
            mods = []
            if isinstance(n, ast.Import): mods = [(a.name, None, 0) for a in n.names]
            elif isinstance(n, ast.ImportFrom): mods = [(n.module or '', [a.name for a in n.names], n.level)]
            for mod, names, level in mods:
                if level:
                    b = PurePosixPath(f).parent
                    for _ in range(level - 1): b = b.parent
                    bs = ['' if str(b) == '.' else str(b)]
                else: bs = bases
                tg = A.resolve_module(mod, bs, tree) if mod else []
                for nm in names or []: tg += A.resolve_module(f'{mod}.{nm}' if mod else nm, bs, tree)
                for x in tg:
                    if x not in parent: parent[x] = f; stack.append(x)
    if target not in parent: return None
    out = [target]
    while parent[out[-1]] is not None: out.append(parent[out[-1]])
    return ' <- '.join(out)
for row in csv.DictReader(open('audit_sample_final.csv')):
    repo = A.Repo('repos/' + row['repo'])
    c = row['commit']; tree = repo.tree(c)
    pipe = A.Pipeline(repo, c); st = pipe.stages.get(row['stage'])
    entries = []
    for m in A.PY_CALL.finditer(st['cmd']):
        if m.group(3): entries += A.resolve_module(m.group(3), ['', 'src'], tree)
        elif m.group(4): entries.append(A.norm(m.group(4), st['wdir']))
    ch = chain(repo, c, entries, tree, row['trigger'])
    print(f"[{row['id']}] {row['trigger']}: {ch if ch else 'NO CHAIN AT c (entries=' + str(entries) + ')'}")
    repo.close()


==> anc/src/audit_sample.py <==
import csv, random, sys
sys.path.insert(0, '.')
import analyze_dvc_pipelines as A
rows = list(csv.DictReader(open('results_v3/commit_replay.csv')))
keep = {r['repo'] for r in csv.DictReader(open('results_v3/corpus_repositories.csv'))}
ev = [r for r in rows if r['repo'] in keep and int(r['declared_unsafe_code']) > 0]
print("population of flagged commits:", len(ev))
rng = random.Random(31)
sample = rng.sample(ev, 40)
with open('audit_sample_final.csv', 'w', newline='') as fh:
    w = csv.writer(fh); w.writerow(['id', 'repo', 'commit', 'stage', 'trigger'])
    for k, r in enumerate(sample):
        trig = r['triggers'].split('|')[0]
        stage, _, f = trig.partition('=')
        w.writerow([k + 1, r['repo'], r['commit'], stage, f])
        repo = A.Repo('repos/' + r['repo'])
        pipe = A.Pipeline(repo, r['commit'])
        st = pipe.stages.get(stage, {})
        deps = [d if isinstance(d, str) else d.pattern for d in st.get('deps', [])]
        print(f"\n##### [{k+1}] {r['repo']} {r['commit'][:10]} stage={stage} trigger={f}")
        print(f"  cmd={st.get('cmd','')[:150]!r}\n  deps={deps[:7]} params={[x[0] for x in st.get('params', [])][:3]}")
        d = repo.git('diff', '--no-renames', '-U0', r['parent'], r['commit'], '--', f) or ''
        lines = [l for l in d.splitlines() if l[:1] in '+-' and not l.startswith(('+++', '---'))]
        for l in lines[:9]: print('    ' + l[:150])
        if len(lines) > 9: print(f'    ... ({len(lines)} changed lines)')
        repo.close()


==> anc/src/benchmark_planner.py <==
#!/usr/bin/env python3
"""Measured microbenchmark for evidence-graph invalidation planning.

The benchmark builds deterministic sparse, modular DAGs and times incremental
plans for small release deltas. It measures the reference Python planner, not a
distributed evidence store, policy engine, or cryptographic verifier.
"""

from __future__ import annotations

import argparse
import csv
import math
import os
import platform
import random
import statistics
import subprocess
import time
import tracemalloc
from pathlib import Path

from evidence_graph_core import EvidenceGraphPlanner


DEFAULT_SIZES = (1_000, 10_000, 100_000, 500_000)


def percentile(values: list[float], q: float) -> float:
    ordered = sorted(values)
    position = (len(ordered) - 1) * q
    lower = math.floor(position)
    upper = math.ceil(position)
    if lower == upper:
        return ordered[lower]
    fraction = position - lower
    return ordered[lower] * (1.0 - fraction) + ordered[upper] * fraction


def hardware_label() -> str:
    processor = platform.processor().strip()
    if not processor and platform.system() == "Darwin":
        try:
            processor = subprocess.check_output(
                ["sysctl", "-n", "machdep.cpu.brand_string"],
                text=True,
                stderr=subprocess.DEVNULL,
            ).strip()
        except (OSError, subprocess.SubprocessError):
            processor = ""
    return processor or platform.machine()


def build_graph(node_count: int, seed: int):
    """Build a sparse graph with 90% artifacts and 10% controls.

    Artifacts are partitioned into domains. Derived-artifact edges remain
    inside a domain, while each artifact maps to two control nodes. The shape
    models organizational lineage that is sparse and locally connected.
    """

    artifact_count = max(1, int(node_count * 0.90))
    control_count = node_count - artifact_count
    domain_count = max(1, min(64, artifact_count // 250))
    controls_per_domain = max(1, control_count // domain_count)
    adjacency: list[tuple[int, ...]] = [tuple() for _ in range(node_count)]
    edge_count = 0

    for artifact in range(artifact_count):
        domain = artifact % domain_count
        successors: list[int] = []

        # A short local chain and a deterministic skip edge create transitive
        # invalidations without turning each release delta into a whole graph scan.
        next_artifact = artifact + domain_count
        if next_artifact < artifact_count:
            successors.append(next_artifact)
        skip_artifact = artifact + domain_count * (2 + ((artifact * 17 + seed) % 5))
        if skip_artifact < artifact_count:
            successors.append(skip_artifact)

        control_base = artifact_count + domain * controls_per_domain
        control_span = min(
            controls_per_domain,
            artifact_count + control_count - control_base,
        )
        if control_span > 0:
            first = control_base + ((artifact * 31 + seed) % control_span)
            second = control_base + ((artifact * 47 + seed + 7) % control_span)
            successors.extend((first, second))

        adjacency[artifact] = tuple(dict.fromkeys(successors))
        edge_count += len(adjacency[artifact])

    return adjacency, artifact_count, edge_count


def benchmark_size(node_count: int, queries: int, seed: int) -> dict[str, object]:
    tracemalloc.start()
    build_start = time.perf_counter()
    adjacency, control_offset, edge_count = build_graph(node_count, seed)
    planner = EvidenceGraphPlanner(
        adjacency=adjacency,
        control_offset=control_offset,
        domain_controls=range(control_offset, node_count),
    )
    build_ms = (time.perf_counter() - build_start) * 1_000.0
    _, peak_bytes = tracemalloc.get_traced_memory()
    tracemalloc.stop()

    rng = random.Random(seed + node_count)
    timings_ms: list[float] = []
    selected_controls: list[int] = []
    visited_nodes: list[int] = []
    controls = list(range(control_offset, node_count))

    # Warm caches and interpreter paths before recording measurements.
    for _ in range(20):
        changed = [rng.randrange(control_offset) for _ in range(4)]
        planner.plan(changed, mandatory_controls=controls[:3])

    for _ in range(queries):
        changed = [rng.randrange(control_offset) for _ in range(4)]
        mandatory = rng.sample(controls, min(3, len(controls)))
        expired = rng.sample(controls, min(2, len(controls)))
        start_ns = time.perf_counter_ns()
        plan = planner.plan(changed, mandatory, expired)
        elapsed_ms = (time.perf_counter_ns() - start_ns) / 1_000_000.0
        timings_ms.append(elapsed_ms)
        selected_controls.append(len(plan.controls))
        visited_nodes.append(plan.visited_nodes)

    return {
        "nodes": node_count,
        "artifacts": control_offset,
        "controls": node_count - control_offset,
        "edges": edge_count,
        "queries": queries,
        "build_ms": build_ms,
        "peak_memory_mib": peak_bytes / (1024.0 * 1024.0),
        "plan_p50_ms": percentile(timings_ms, 0.50),
        "plan_p95_ms": percentile(timings_ms, 0.95),
        "plan_p99_ms": percentile(timings_ms, 0.99),
        "mean_controls_selected": statistics.fmean(selected_controls),
        "mean_artifacts_visited": statistics.fmean(visited_nodes),
        "python": platform.python_version(),
        "platform": platform.platform(),
        "processor": hardware_label(),
        "logical_cpus": os.cpu_count() or 1,
    }


def write_csv(path: Path, rows: list[dict[str, object]]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def write_svg(path: Path, rows: list[dict[str, object]]) -> None:
    width, height = 900, 520
    left, right, top, bottom = 105, 45, 70, 90
    plot_w = width - left - right
    plot_h = height - top - bottom
    x_values = [math.log10(int(row["nodes"])) for row in rows]
    y_values = [float(row["plan_p95_ms"]) for row in rows]
    y_max = max(y_values) * 1.25 or 1.0

    def sx(value: float) -> float:
        spread = max(x_values) - min(x_values)
        return left + (value - min(x_values)) / (spread or 1.0) * plot_w

    def sy(value: float) -> float:
        return top + plot_h - value / y_max * plot_h

    points = " ".join(
        f"{sx(x):.1f},{sy(y):.1f}" for x, y in zip(x_values, y_values)
    )
    svg = [
        f'<svg xmlns="http://www.w3.org/2000/svg" width="{width}" height="{height}" '
        f'viewBox="0 0 {width} {height}">',
        '<rect width="100%" height="100%" fill="white"/>',
        '<style>text{font-family:Arial,Helvetica,sans-serif;fill:#17202a}'
        '.title{font-size:24px;font-weight:700}.label{font-size:15px}'
        '.tick{font-size:13px}.axis{stroke:#6b7280;stroke-width:1.4}'
        '.grid{stroke:#e5e7eb;stroke-width:1}</style>',
        '<text x="450" y="36" text-anchor="middle" class="title">'
        "Measured p95 incremental-planning latency</text>",
    ]
    for tick in range(6):
        value = y_max * tick / 5
        y = sy(value)
        svg.append(
            f'<line x1="{left}" y1="{y:.1f}" x2="{left + plot_w}" '
            f'y2="{y:.1f}" class="grid"/>'
        )
        svg.append(
            f'<text x="{left - 12}" y="{y + 5:.1f}" text-anchor="end" '
            f'class="tick">{value:.1f}</text>'
        )
    svg.extend(
        [
            f'<line x1="{left}" y1="{top}" x2="{left}" y2="{top + plot_h}" '
            'class="axis"/>',
            f'<line x1="{left}" y1="{top + plot_h}" x2="{left + plot_w}" '
            f'y2="{top + plot_h}" class="axis"/>',
            f'<polyline points="{points}" fill="none" stroke="#0f766e" '
            'stroke-width="4"/>',
        ]
    )
    for row, x, y in zip(rows, x_values, y_values):
        svg.append(
            f'<circle cx="{sx(x):.1f}" cy="{sy(y):.1f}" r="6" '
            'fill="#0f766e" stroke="white" stroke-width="2"/>'
        )
        svg.append(
            f'<text x="{sx(x):.1f}" y="{top + plot_h + 25}" '
            f'text-anchor="middle" class="tick">{int(row["nodes"]):,}</text>'
        )
        svg.append(
            f'<text x="{sx(x):.1f}" y="{sy(y) - 12:.1f}" '
            f'text-anchor="middle" class="tick">{y:.2f} ms</text>'
        )
    svg.extend(
        [
            f'<text x="{left + plot_w / 2}" y="{height - 28}" '
            'text-anchor="middle" class="label">Graph nodes (log scale)</text>',
            f'<text x="25" y="{top + plot_h / 2}" text-anchor="middle" '
            f'transform="rotate(-90 25 {top + plot_h / 2})" '
            'class="label">p95 planning latency (ms)</text>',
            "</svg>",
        ]
    )
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text("\n".join(svg), encoding="utf-8")


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--sizes", type=int, nargs="+", default=DEFAULT_SIZES)
    parser.add_argument("--queries", type=int, default=250)
    parser.add_argument("--seed", type=int, default=20260921)
    parser.add_argument(
        "--output", type=Path, default=Path("results/planner_benchmark.csv")
    )
    args = parser.parse_args()

    rows = [
        benchmark_size(node_count, args.queries, args.seed)
        for node_count in args.sizes
    ]
    write_csv(args.output, rows)
    write_svg(args.output.with_suffix(".svg"), rows)
    for row in rows:
        print(
            f"{int(row['nodes']):,} nodes: "
            f"p95={float(row['plan_p95_ms']):.3f} ms, "
            f"peak={float(row['peak_memory_mib']):.1f} MiB"
        )


if __name__ == "__main__":
    main()


==> anc/src/breakdowns.py <==
#!/usr/bin/env python3
"""Stale reuse under the declared rule, broken down by stage role and by change category.

Stage roles are assigned from the stage name and command, in this order:
  evaluation  eval, test, metric, score, benchmark, assess, report, compare
  training    train, fit, tune, hyper, sft, finetune, dpo
  data        ingest, load, download, fetch, prepare, preprocess, clean, split, feature,
              transform, extract, collect, scrape, chunk, embed, index, validat(e) data, augment
  other       everything else (prediction, export, upload, deployment, ...)
Writes results/breakdown_roles.csv and results/breakdown_changes.csv.
"""
from __future__ import annotations

import csv
import re
from collections import defaultdict
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
RES = ROOT / "results"
RULES = [("Evaluation", re.compile(r"eval|test|metric|score|benchmark|assess|report|compar")),
         ("Training", re.compile(r"train|fit\b|_fit|tun(e|ing)|hyper|sft|finetun|fine_tun|dpo")),
         ("Data preparation", re.compile(r"ingest|load|download|fetch|get_data|prep|clean|split|featur|transform|extract|collect|scrap|chunk|embed|index|valid|augment|dataset|raw|etl|process"))]


def role(stage, cmd):
    text = (stage.split("@")[0] + " " + cmd).lower()
    name = stage.split("@")[0].lower()
    for label, rx in RULES:
        if rx.search(name):
            return label
    for label, rx in RULES:
        if rx.search(text):
            return label
    return "Other"


def main():
    corpus = {r["repo"] for r in csv.DictReader(open(RES / "corpus_repositories.csv"))}
    agg = defaultdict(lambda: {"slots": 0, "reused": 0, "stale": 0})
    total_stale = 0
    for r in csv.DictReader(open(RES / "stage_replay.csv")):
        if r["repo"] not in corpus:
            continue
        g = agg[role(r["stage"], r["cmd"])]
        g["slots"] += 1
        if r["declared_run"] == "0":
            g["reused"] += 1
            if r["ref_code"] == "1":
                g["stale"] += 1
                total_stale += 1
    rows = []
    for label in ("Data preparation", "Training", "Evaluation", "Other"):
        g = agg[label]
        rows.append({"role": label, "stage_slots": g["slots"], "reused_slots": g["reused"], "stale_reused": g["stale"],
                     "stale_share_of_reused": round(g["stale"] / g["reused"], 4) if g["reused"] else 0,
                     "share_of_all_stale": round(g["stale"] / total_stale, 4) if total_stale else 0})
    with open(RES / "breakdown_roles.csv", "w", newline="") as fh:
        w = csv.DictWriter(fh, list(rows[0]))
        w.writeheader()
        w.writerows(rows)
    for r in rows:
        print(r)
    cats = ["code", "config/params", "notebook", "environment", "data pointer (.dvc)", "pipeline definition", "tests", "CI", "documentation"]
    crow = []
    commits = [r for r in csv.DictReader(open(RES / "commit_replay.csv")) if r["repo"] in corpus]
    for c in cats + ["documentation only"]:
        sel = [r for r in commits if (r["categories"] == "documentation" if c == "documentation only" else c in r["categories"].split("|"))]
        stale = sum(int(r["declared_unsafe_code"]) > 0 for r in sel)
        crow.append({"category": c, "commits": len(sel), "stale_commits": stale,
                     "stale_rate": round(stale / len(sel), 4) if sel else 0})
    with open(RES / "breakdown_changes.csv", "w", newline="") as fh:
        w = csv.DictWriter(fh, list(crow[0]))
        w.writeheader()
        w.writerows(crow)
    for r in crow:
        print(r)


if __name__ == "__main__":
    main()


==> anc/src/case_study.py <==
#!/usr/bin/env python3
"""Case study: the Cook County Assessor's Office residential valuation pipeline
(github.com/ccao-data/model-res-avm). Splits its replay at the first-parent commit that
contains "Edit DVC deps to include cmd run files (#240)" and writes
results/case_study_ccao.json.

Usage: python3 case_study.py --repos <clones>
"""
from __future__ import annotations

import argparse
import csv
import json
import subprocess
from collections import Counter
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
RES = ROOT / "results"
REPO, FIX, EXAMPLE = "ccao-data_model-res-avm", "dd0dcc3", "a29e93fdfd"


def git(d, *a):
    return subprocess.run(["git", "-C", d, *a], capture_output=True, text=True).stdout.strip()


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--repos", required=True)
    a = ap.parse_args()
    d = str(Path(a.repos) / REPO)
    order = git(d, "rev-list", "--first-parent", "--reverse", "HEAD").split()
    pos = {c: i for i, c in enumerate(order)}
    fix = git(d, "rev-parse", FIX)
    fix_pos = next(pos[c] for c in order if subprocess.run(["git", "-C", d, "merge-base", "--is-ancestor", fix, c]).returncode == 0)
    rows = [r for r in csv.DictReader(open(RES / "commit_replay.csv")) if r["repo"] == REPO]
    before = [r for r in rows if pos.get(r["commit"], 0) < fix_pos]
    after = [r for r in rows if pos.get(r["commit"], 0) >= fix_pos]
    stale_b = [r for r in before if int(r["declared_unsafe_code"]) > 0]
    stages = Counter(s for r in stale_b for s in r["unsafe_stages_declared"].split("|") if s)
    first = min(before, key=lambda r: pos.get(r["commit"], 0))
    last = max(before, key=lambda r: pos.get(r["commit"], 0))
    ex = git(d, "rev-parse", EXAMPLE)
    out = {"repository": "ccao-data/model-res-avm",
           "fix_commit": git(d, "show", "-s", "--format=%H %cI %s", fix),
           "window_before": [git(d, "show", "-s", "--format=%cI", first["commit"])[:10], git(d, "show", "-s", "--format=%cI", last["commit"])[:10]],
           "commits_before": len(before), "stale_commits_before": len(stale_b),
           "stale_stage_events_before": sum(int(r["declared_unsafe_code"]) for r in stale_b),
           "evaluate_stale_reuses_before": stages.get("evaluate", 0),
           "commits_after": len(after), "stale_commits_after": sum(int(r["declared_unsafe_code"]) > 0 for r in after),
           "example_commit": git(d, "show", "-s", "--format=%H %cI %s", ex),
           "example_flagged_by_replay": any(r["commit"] == ex and "evaluate" in r["unsafe_stages_declared"].split("|") for r in rows),
           "stale_stage_counts_before": dict(stages.most_common())}
    json.dump(out, open(RES / "case_study_ccao.json", "w"), indent=1)
    print(json.dumps(out, indent=1))


if __name__ == "__main__":
    main()


==> anc/src/collect_corpus.py <==
#!/usr/bin/env python3
"""Build the candidate corpus of public DVC pipelines (run on 13 October 2026).

Steps:
  1. Sourcegraph search for files named dvc.yaml (unauthenticated public index).
  2. GitHub repository search (unauthenticated) for DVC- and MLOps-related queries;
     forks excluded; up to 1,000 results per query.
  3. Keep repositories whose default branch has a root dvc.yaml (raw.githubusercontent).
  4. Clone each with blobs over 512 KB omitted (code and YAML are kept).
Search results change over time, so a fresh run will not reproduce the exact list; the
list used in the article is data/corpus_heads.txt (repository and HEAD commit).

Usage: python3 collect_corpus.py --out <dir>   (requires curl and git >= 2.44)
"""
from __future__ import annotations

import argparse
import json
import subprocess
import time
import urllib.parse
from concurrent.futures import ThreadPoolExecutor
from pathlib import Path

GITHUB_QUERIES = ["topic:dvc fork:false", "topic:dvc-pipeline fork:false", "topic:data-version-control fork:false",
                  "dvc.yaml in:readme fork:false", "\"dvc repro\" in:readme fork:false", "topic:mlops dvc fork:false",
                  "dvc pipeline in:name,description fork:false"]
SOURCEGRAPH_QUERY = r"file:(^|/)dvc\.yaml$ fork:no archived:no count:5000"


def curl(url, headers=()):
    args = ["curl", "-s", "--max-time", "180"]
    for h in headers:
        args += ["-H", h]
    return subprocess.run(args + [url], capture_output=True, text=True).stdout


def sourcegraph():
    out = curl("https://sourcegraph.com/.api/search/stream?q=" + urllib.parse.quote(SOURCEGRAPH_QUERY), ["Accept: text/event-stream"])
    repos, ev = set(), None
    for line in out.splitlines():
        if line.startswith("event: "):
            ev = line[7:]
        elif line.startswith("data: ") and ev == "matches":
            for m in json.loads(line[6:]):
                if m.get("repository", "").startswith("github.com/"):
                    repos.add(m["repository"][len("github.com/"):])
    return repos


def github():
    cands = {}
    for q in GITHUB_QUERIES:
        for page in range(1, 11):
            url = "https://api.github.com/search/repositories?" + urllib.parse.urlencode(
                {"q": q, "sort": "updated", "per_page": 100, "page": page})
            try:
                d = json.loads(curl(url, ["Accept: application/vnd.github+json"]))
            except json.JSONDecodeError:
                time.sleep(10)
                continue
            if "items" not in d:
                if "rate limit" in d.get("message", ""):
                    time.sleep(65)
                    continue
                break
            for r in d["items"]:
                cands[r["full_name"]] = {"default_branch": r["default_branch"], "stars": r["stargazers_count"]}
            if len(d["items"]) < 100:
                break
            time.sleep(7)
    return cands


def has_root_dvc(item):
    name, branch = item
    code = subprocess.run(["curl", "-s", "-o", "/dev/null", "-w", "%{http_code}", "--max-time", "20",
                           f"https://raw.githubusercontent.com/{name}/{branch}/dvc.yaml"], capture_output=True, text=True).stdout
    return name, code == "200"


def clone(name, root):
    dest = root / name.replace("/", "_")
    if dest.exists():
        return True
    env = {"GIT_TERMINAL_PROMPT": "0", "GIT_HTTP_LOW_SPEED_LIMIT": "1000", "GIT_HTTP_LOW_SPEED_TIME": "60", "PATH": "/usr/bin:/bin:/usr/local/bin:/opt/homebrew/bin"}
    r = subprocess.run(["git", "clone", "--quiet", "--filter=blob:limit=512k", "--no-checkout",
                        f"https://github.com/{name}.git", str(dest)], capture_output=True, env=env)
    return r.returncode == 0


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--out", default="corpus")
    a = ap.parse_args()
    out = Path(a.out)
    (out / "repos").mkdir(parents=True, exist_ok=True)
    cands = github()
    for name in sourcegraph():
        cands.setdefault(name, {"default_branch": "HEAD", "stars": None})
    json.dump(cands, open(out / "github_candidates.json", "w"), indent=1)
    with ThreadPoolExecutor(24) as ex:
        present = [n for n, ok in ex.map(has_root_dvc, [(k, v["default_branch"] or "HEAD") for k, v in cands.items()]) if ok]
    (out / "with_dvc.txt").write_text("\n".join(present) + "\n")
    with ThreadPoolExecutor(20) as ex:
        ok = list(ex.map(lambda n: clone(n, out / "repos"), present))
    print(f"candidates={len(cands)} root_dvc={len(present)} cloned={sum(ok)}")


if __name__ == "__main__":
    main()


==> anc/src/evidence_gate.py <==
"""Reference implementation of signed assurance evidence, an invalidation planner, and a
fail-closed release gate.

The gate implements the Valid and Admit predicates of the manuscript (Section 4):
an evidence record is valid for a candidate only if its Ed25519 signature verifies under a
key the active policy authorizes for that control, its policy and context digests match,
every declared dependency digest equals the candidate's, it has not expired, and its
status passes. The planner is an optimizer only; the gate re-derives the mandatory set
from the active policy and never consults the planner's output.
"""
from __future__ import annotations

import hashlib
import json
from dataclasses import dataclass, field

from cryptography.exceptions import InvalidSignature
from cryptography.hazmat.primitives.asymmetric.ed25519 import Ed25519PrivateKey, Ed25519PublicKey
from cryptography.hazmat.primitives.serialization import Encoding, PublicFormat


def canonical(obj) -> bytes:
    return json.dumps(obj, sort_keys=True, separators=(",", ":"), ensure_ascii=False).encode()


def digest(obj) -> str:
    return "sha256:" + hashlib.sha256(canonical(obj)).hexdigest()


def key_id(pub: Ed25519PublicKey) -> str:
    return "ed25519:" + hashlib.sha256(pub.public_bytes(Encoding.Raw, PublicFormat.Raw)).hexdigest()[:16]


@dataclass
class Policy:
    """Policy bundle: control contracts, risk-tier floors, and authorized executors."""
    controls: dict            # control -> {"deps": [artifact roles], "max_age": seconds}
    mandatory: dict           # risk tier -> [controls]
    executors: dict           # control -> [key ids allowed to sign its evidence]
    version: str = "1"

    def body(self):
        return {"controls": self.controls, "mandatory": {str(k): sorted(v) for k, v in self.mandatory.items()},
                "executors": {k: sorted(v) for k, v in self.executors.items()}, "version": self.version}

    @property
    def digest(self):
        return digest(self.body())

    def contract_digest(self, control):
        """Digest of one control's contract: its dependencies, maximum age, and authorized
        executors. Evidence binds to this, so editing another control's contract does
        not invalidate it; the candidate as a whole still binds to the full policy."""
        return digest({"control": control, "contract": self.controls[control],
                       "executors": sorted(self.executors.get(control, []))})


@dataclass
class Candidate:
    release_id: str
    artifacts: dict           # artifact role -> content digest
    context: dict             # intended use, deployment context, risk tier, ...
    policy_digest: str

    @property
    def context_digest(self):
        return digest(self.context)

    @property
    def tier(self):
        return int(self.context["risk_tier"])


@dataclass
class Evidence:
    control: str
    dependencies: dict        # artifact role -> digest the control actually evaluated
    policy_digest: str        # digest of the control's contract in the policy that produced it
    context_digest: str
    measurement: dict
    status: str               # "pass" | "fail"
    executed_at: float
    valid_until: float
    signer: str = ""
    signature: bytes = b""

    def payload(self):
        return {"control": self.control, "dependencies": self.dependencies, "policy": self.policy_digest,
                "context": self.context_digest, "measurement": self.measurement, "status": self.status,
                "executed_at": self.executed_at, "valid_until": self.valid_until, "signer": self.signer}


class Executor:
    """A control executor with its own signing identity."""

    def __init__(self, name: str):
        self.name = name
        self._sk = Ed25519PrivateKey.generate()
        self.public_key = self._sk.public_key()
        self.key_id = key_id(self.public_key)

    def run(self, control, candidate: Candidate, policy: Policy, now: float, status="pass", measurement=None):
        deps = {r: candidate.artifacts.get(r, "<absent>") for r in policy.controls[control]["deps"]}
        ev = Evidence(control, deps, policy.contract_digest(control), candidate.context_digest,
                      measurement or {"value": 0.0}, status, now, now + policy.controls[control]["max_age"],
                      signer=self.key_id)
        ev.signature = self._sk.sign(canonical(ev.payload()))
        return ev


@dataclass
class Keyring:
    keys: dict = field(default_factory=dict)  # key id -> public key

    def add(self, executor: Executor):
        self.keys[executor.key_id] = executor.public_key


def plan(candidate: Candidate, predecessor: Candidate | None, policy: Policy, store: list, now: float, triggered=()):
    """Controls to execute: invalidated by the artifact delta, mandatory without reusable
    evidence, expired, or triggered by runtime events. Unknown roles widen to all controls."""
    mandatory = set(policy.mandatory[candidate.tier])
    if predecessor is None:
        return sorted(mandatory)
    changed = {r for r in set(candidate.artifacts) | set(predecessor.artifacts)
               if candidate.artifacts.get(r) != predecessor.artifacts.get(r)}
    known_roles = {r for c in policy.controls.values() for r in c["deps"]}
    if {r for r in changed if r in candidate.artifacts} - known_roles:
        return sorted(mandatory)
    invalidated = {c for c, spec in policy.controls.items() if changed & set(spec["deps"])}
    reusable = {e.control for e in store if e.valid_until > now and e.status == "pass"
                and all(candidate.artifacts.get(r) == d for r, d in e.dependencies.items())}
    return sorted((invalidated | (mandatory - reusable) | set(triggered)) & mandatory)


class ReleaseGate:
    """Fail-closed gate. `mode` selects the full predicate or one of two weaker baselines."""

    def __init__(self, policy: Policy, keyring: Keyring, mode: str = "full"):
        self.policy, self.keyring, self.mode = policy, keyring, mode
        self.policy_digest = policy.digest
        self.contracts = {c: policy.contract_digest(c) for c in policy.controls}

    def valid(self, ev: Evidence, cand: Candidate, now: float, context_digest: str | None = None):
        context_digest = context_digest or cand.context_digest
        pub = self.keyring.keys.get(ev.signer)
        if pub is None:
            return False, "unknown signer"
        try:
            pub.verify(ev.signature, canonical(ev.payload()))
        except InvalidSignature:
            return False, "bad signature"
        if ev.status != "pass":
            return False, "failing status"
        if self.mode == "signature-only":
            return True, "ok"
        if ev.signer not in self.policy.executors.get(ev.control, []):
            return False, "signer not authorized for control"
        if ev.policy_digest != self.contracts.get(ev.control):
            return False, "control contract changed"
        if ev.context_digest != context_digest:
            return False, "context mismatch"
        declared = self.policy.controls[ev.control]["deps"]
        if set(ev.dependencies) != set(declared) or any(cand.artifacts.get(r, "<absent>") != ev.dependencies[r] for r in declared):
            return False, "dependency mismatch"
        if now > ev.valid_until:
            return False, "expired"
        return True, "ok"

    def admit(self, cand: Candidate, bundle: list, now: float, planned=None, executed_status=None):
        if self.mode == "planner-trusting":
            ok = all(executed_status.get(c) == "pass" for c in planned)
            return ("release" if ok else "hold"), ({} if ok else {"planned": "failure"})
        reasons = {}
        if cand.policy_digest != self.policy_digest:
            return "hold", {"*": "candidate built under superseded policy"}
        by_control = {}
        for e in bundle:
            by_control.setdefault(e.control, []).append(e)
        ctx = cand.context_digest
        for control in sorted(self.policy.mandatory[cand.tier]):
            why = "missing"
            for ev in by_control.get(control, []):
                ok, why = self.valid(ev, cand, now, ctx)
                if ok:
                    break
            else:
                reasons[control] = why
        return ("release" if not reasons else "hold"), reasons


==> anc/src/evidence_graph_core.py <==
#!/usr/bin/env python3
"""Minimal dependency-safe planner used by the scalability benchmark.

Node identifiers are integers. Artifact nodes occupy ``[0, control_offset)``;
control nodes occupy ``[control_offset, node_count)``. Edges point from an
artifact to derived artifacts or controls whose evidence it can invalidate.
"""

from __future__ import annotations

from dataclasses import dataclass
from typing import Iterable, Sequence


@dataclass(frozen=True)
class Plan:
    controls: frozenset[int]
    visited_nodes: int
    conservative_fallback: bool


class EvidenceGraphPlanner:
    """Compute controls invalidated by a candidate release."""

    def __init__(
        self,
        adjacency: Sequence[Sequence[int]],
        control_offset: int,
        domain_controls: Iterable[int],
    ):
        if not 0 < control_offset <= len(adjacency):
            raise ValueError("control_offset must identify a nonempty artifact range")
        self._adjacency = adjacency
        self._control_offset = control_offset
        self._domain_controls = frozenset(domain_controls)

    def plan(
        self,
        changed_artifacts: Iterable[int],
        mandatory_controls: Iterable[int] = (),
        expired_controls: Iterable[int] = (),
        unknown_artifact_type: bool = False,
    ) -> Plan:
        """Return invalidated, mandatory, and expired controls.

        The fallback is deliberately fail-closed: an unknown artifact type
        selects every control in the relevant policy domain.
        """

        controls = set(mandatory_controls)
        controls.update(expired_controls)
        if unknown_artifact_type:
            controls.update(self._domain_controls)
            return Plan(frozenset(controls), 0, True)

        stack = list(changed_artifacts)
        seen = set(stack)
        for node in stack:
            if not 0 <= node < self._control_offset:
                raise ValueError(f"changed artifact outside artifact range: {node}")

        visited = 0
        while stack:
            node = stack.pop()
            visited += 1
            for successor in self._adjacency[node]:
                if successor >= self._control_offset:
                    controls.add(successor)
                elif successor not in seen:
                    seen.add(successor)
                    stack.append(successor)

        return Plan(frozenset(controls), visited, False)



==> anc/src/gate_experiments.py <==
#!/usr/bin/env python3
"""Adversarial scenarios and overhead benchmarks for the evidence gate.

Each scenario builds a predecessor release whose evidence is complete, applies a change
and one manipulation, and asks three gates whether to release:
  planner-trusting  releases when every control the planner scheduled passed (CI "all green");
  signature-only    verifies signatures and pass status of the mandatory bundle;
  full              the Valid/Admit predicates (signer authorization, policy, context,
                    dependency binding, freshness).
Outputs: results/gate_scenarios.csv, results/gate_overhead.csv, results/shadow_detection.csv
"""
from __future__ import annotations

import argparse
import copy
import csv
import random
import statistics
import time
from pathlib import Path

from evidence_gate import Candidate, Executor, Keyring, Policy, ReleaseGate, digest, plan

CONTROLS = {
    "risk_classification": ["intended_use"],
    "data_quality": ["dataset", "schema"],
    "fairness": ["model", "eval_set", "dataset"],
    "privacy": ["model", "dataset"],
    "robustness": ["model", "eval_set"],
    "security": ["image", "code"],
    "explainability": ["model", "eval_set"],
    "performance": ["model", "eval_set", "params"],
    "provenance": ["dataset", "model", "code", "image", "documentation"],
}
MANDATORY = {
    1: {"risk_classification", "data_quality", "provenance", "security"},
    2: {"risk_classification", "data_quality", "provenance", "security", "fairness", "privacy", "performance"},
    3: set(CONTROLS),
}
DAY = 86400.0
GATES = ("planner-trusting", "signature-only", "full")


def build_world(seed=7, cohort_in_policy=True):
    random.seed(seed)
    controls = {c: {"deps": list(d), "max_age": 30 * DAY} for c, d in CONTROLS.items()}
    if cohort_in_policy:
        controls["fairness"]["deps"].append("cohort_definition")
    executors = {c: Executor(f"exec-{c}") for c in CONTROLS}
    team = Executor("model-team")
    keyring = Keyring()
    for e in list(executors.values()) + [team]:
        keyring.add(e)
    policy = Policy(controls, MANDATORY, {c: [executors[c].key_id] for c in CONTROLS})
    return policy, executors, team, keyring


def artifacts(**overrides):
    base = {r: digest(r + "-v1") for r in ("intended_use", "dataset", "schema", "model", "eval_set", "image",
                                           "code", "params", "documentation", "cohort_definition")}
    base.update({k: digest(v) for k, v in overrides.items()})
    return base


def release(policy, executors, cand, now, statuses=None):
    statuses = statuses or {}
    return [executors[c].run(c, cand, policy, now, status=statuses.get(c, "pass")) for c in sorted(policy.mandatory[cand.tier])]


def decide(policy, keyring, cand, pred, store, now, bundle_fn=None, planner_fn=plan, exec_status=None, active_policy=None):
    """Run the three gates for one candidate. `bundle_fn` lets a scenario tamper with the
    evidence presented; the planner-trusting gate sees only planned controls' outcomes."""
    active = active_policy or policy
    planned = planner_fn(cand, pred, policy, store, now)
    exec_status = exec_status or {}
    executed = {c: exec_status.get(c, "pass") for c in planned}
    out = {}
    for mode in GATES:
        gate = ReleaseGate(active, keyring, mode)
        bundle = bundle_fn() if bundle_fn else store
        if mode == "planner-trusting":
            out[mode] = gate.admit(cand, bundle, now, planned=planned, executed_status=executed)[0]
        else:
            out[mode] = gate.admit(cand, bundle, now)[0]
    return out, planned


def scenarios():
    rows = []
    t0 = 1_800_000_000.0

    def base(tier=3, cohort_in_policy=True):
        policy, ex, team, kr = build_world(cohort_in_policy=cohort_in_policy)
        ctx = {"intended_use": "credit-limit-advice", "deployment": "eu-retail", "risk_tier": tier}
        v1 = Candidate("r1", artifacts(), ctx, policy.digest)
        store = release(policy, ex, v1, t0)
        return policy, ex, team, kr, ctx, v1, store

    def record(name, should, desc, out, planned):
        rows.append({"scenario": name, "description": desc, "correct_decision": should,
                     **{g: out[g] for g in GATES}, "planned_controls": len(planned)})

    # S0: documentation-only change, valid reuse.
    policy, ex, team, kr, ctx, v1, store = base()
    v2 = Candidate("r2", artifacts(documentation="documentation-v2"), ctx, policy.digest)
    now = t0 + DAY
    planned = plan(v2, v1, policy, store, now)
    fresh = [ex[c].run(c, v2, policy, now) for c in planned]
    keep = [e for e in store if e.control not in planned]
    out, planned = decide(policy, kr, v2, v1, store, now, bundle_fn=lambda: keep + fresh)
    record("S0 documentation-only change", "release", "Only provenance is invalidated and re-run; other evidence is reused.", out, planned)

    # S1: dataset change with correct re-execution.
    v2 = Candidate("r2", artifacts(dataset="dataset-v2"), ctx, policy.digest)
    planned = plan(v2, v1, policy, store, now)
    fresh = [ex[c].run(c, v2, policy, now) for c in planned]
    keep = [e for e in store if e.control not in planned]
    out, planned = decide(policy, kr, v2, v1, store, now, bundle_fn=lambda: keep + fresh)
    record("S1 dataset change, correct re-run", "release", "Invalidated controls re-run and pass.", out, planned)

    # S2: planner bug omits fairness after a dataset change; stale fairness evidence reused.
    buggy = lambda c, p, pol, s, n: [x for x in plan(c, p, pol, s, n) if x != "fairness"]
    planned = buggy(v2, v1, policy, store, now)
    fresh = [ex[c].run(c, v2, policy, now) for c in planned]
    keep = [e for e in store if e.control not in planned]
    out, planned = decide(policy, kr, v2, v1, store, now, bundle_fn=lambda: keep + fresh, planner_fn=buggy)
    record("S2 planner omits an invalidated control", "hold", "Fairness evidence for the old dataset is presented.", out, planned)

    # S3: evidence replayed from another deployment context.
    other_ctx = dict(ctx, deployment="us-minors")
    policy, ex, team, kr, ctx, v1, store = base()
    v2 = Candidate("r2", artifacts(), other_ctx, policy.digest)
    foreign = release(policy, ex, Candidate("x9", artifacts(), ctx, policy.digest), t0)
    out, planned = decide(policy, kr, v2, v1, foreign, now, bundle_fn=lambda: foreign)
    record("S3 cross-context replay", "hold", "Evidence certified for a different deployment is reused.", out, planned)

    # S4: a stored failing record is edited to "pass".
    policy, ex, team, kr, ctx, v1, _ = base()
    store = release(policy, ex, v1, t0, statuses={"privacy": "fail"})
    for e in store:
        if e.control == "privacy":
            e.status = "pass"
    v2 = Candidate("r2", artifacts(documentation="documentation-v2"), ctx, policy.digest)
    planned = plan(v2, v1, policy, store, now)
    fresh = [ex[c].run(c, v2, policy, now) for c in planned]
    keep = [e for e in store if e.control not in planned]
    out, planned = decide(policy, kr, v2, v1, store, now, bundle_fn=lambda: keep + fresh)
    record("S4 tampered evidence record", "hold", "A failing privacy result is edited to pass after signing.", out, planned)

    # S5: self-certification with a registered but unauthorized key.
    policy, ex, team, kr, ctx, v1, store = base()
    v2 = Candidate("r2", artifacts(model="model-v2"), ctx, policy.digest)
    planned = plan(v2, v1, policy, store, now)
    fresh = [(team if c == "robustness" else ex[c]).run(c, v2, policy, now) for c in planned]
    keep = [e for e in store if e.control not in planned]
    out, planned = decide(policy, kr, v2, v1, store, now, bundle_fn=lambda: keep + fresh)
    record("S5 self-certified result", "hold", "The model team signs its own robustness pass.", out, planned)

    # S6: expired evidence; a fresh security scan would fail.
    policy, ex, team, kr, ctx, v1, store = base()
    late = t0 + 45 * DAY
    v2 = Candidate("r2", artifacts(documentation="documentation-v2"), ctx, policy.digest)
    out, planned = decide(policy, kr, v2, v1, store, late, bundle_fn=lambda: store, exec_status={"security": "fail"})
    record("S6 expired evidence", "hold", "Evidence older than its maximum age is presented.", out, planned)

    # S7: policy tightened after the candidate was planned and evaluated.
    policy, ex, team, kr, ctx, v1, store = base()
    new_policy = copy.deepcopy(policy)
    new_policy.version = "2"
    v2 = Candidate("r2", artifacts(documentation="documentation-v2"), ctx, policy.digest)
    planned = plan(v2, v1, policy, store, now)
    fresh = [ex[c].run(c, v2, policy, now) for c in planned]
    keep = [e for e in store if e.control not in planned]
    out, planned = decide(policy, kr, v2, v1, store, now, bundle_fn=lambda: keep + fresh, active_policy=new_policy)
    record("S7 policy changed before release", "hold", "The candidate was planned and evaluated under a policy that has since changed.", out, planned)

    # S8: candidate claims a lower risk tier to shrink the mandatory set.
    policy, ex, team, kr, ctx, v1, store = base(tier=3)
    low = dict(ctx, risk_tier=1)
    v2 = Candidate("r2", artifacts(model="model-v2"), low, policy.digest)
    planned = plan(v2, v1, policy, store, now)
    fresh = [ex[c].run(c, v2, policy, now) for c in planned if c != "risk_classification"]
    keep = [e for e in store if e.control not in planned or e.control == "risk_classification"]
    out, planned = decide(policy, kr, v2, v1, store, now, bundle_fn=lambda: keep + fresh)
    record("S8 risk-tier downgrade", "hold", "A tier-3 system is submitted as tier 1.", out, planned)

    # S9: a mandatory control was never executed and the planner did not schedule it.
    policy, ex, team, kr, ctx, v1, store = base()
    v2 = Candidate("r2", artifacts(model="model-v2"), ctx, policy.digest)
    skip = lambda c, p, pol, s, n: [x for x in plan(c, p, pol, s, n) if x != "explainability"]
    planned = skip(v2, v1, policy, store, now)
    fresh = [ex[c].run(c, v2, policy, now) for c in planned]
    keep = [e for e in store if e.control not in planned and e.control != "explainability"]
    out, planned = decide(policy, kr, v2, v1, store, now, bundle_fn=lambda: keep + fresh, planner_fn=skip)
    record("S9 mandatory control never run", "hold", "Explainability evidence is absent.", out, planned)

    # S10: unsound mapping; fairness semantically depends on the cohort definition.
    policy, ex, team, kr, ctx, v1, store = base(cohort_in_policy=False)
    v2 = Candidate("r2", artifacts(cohort_definition="cohort-v2"), ctx, policy.digest)
    planned = plan(v2, v1, policy, store, now)
    out, planned = decide(policy, kr, v2, v1, store, now, bundle_fn=lambda: store)
    record("S10 undeclared semantic dependency", "hold", "Cohort definition changes but is absent from fairness dependencies.", out, planned)

    # S11: honest failing control.
    policy, ex, team, kr, ctx, v1, store = base()
    v2 = Candidate("r2", artifacts(model="model-v2"), ctx, policy.digest)
    planned = plan(v2, v1, policy, store, now)
    fresh = [ex[c].run(c, v2, policy, now, status="fail" if c == "fairness" else "pass") for c in planned]
    keep = [e for e in store if e.control not in planned]
    out, planned = decide(policy, kr, v2, v1, store, now, bundle_fn=lambda: keep + fresh, exec_status={"fairness": "fail"})
    record("S11 control fails honestly", "hold", "A re-run fairness control fails.", out, planned)
    return rows


def overhead(sizes=(9, 50, 200, 1000), reps=200):
    rows = []
    for n in sizes:
        controls = {f"c{i}": {"deps": [f"a{i % 50}", f"a{(i * 7) % 50}", "code"], "max_age": 30 * DAY} for i in range(n)}
        execs = {c: Executor(c) for c in controls}
        kr = Keyring()
        for e in execs.values():
            kr.add(e)
        pol = Policy(controls, {3: set(controls)}, {c: [execs[c].key_id] for c in controls})
        arts = {f"a{i}": digest(f"a{i}") for i in range(50)} | {"code": digest("code")}
        cand = Candidate("r", arts, {"risk_tier": 3}, pol.digest)
        store = [execs[c].run(c, cand, pol, 1e9) for c in controls]
        gate = ReleaseGate(pol, kr, "full")
        pred = Candidate("p", dict(arts, a3=digest("old")), {"risk_tier": 3}, pol.digest)
        tp, tg = [], []
        for _ in range(reps):
            s = time.perf_counter_ns(); plan(cand, pred, pol, store, 1e9 + 1); tp.append((time.perf_counter_ns() - s) / 1e6)
            s = time.perf_counter_ns(); d, _ = gate.admit(cand, store, 1e9 + 1); tg.append((time.perf_counter_ns() - s) / 1e6)
        assert d == "release"
        q = lambda v, p: sorted(v)[int(p * (len(v) - 1))]
        rows.append({"mandatory_controls": n, "plan_p50_ms": round(q(tp, .5), 3), "plan_p95_ms": round(q(tp, .95), 3),
                     "gate_p50_ms": round(q(tg, .5), 3), "gate_p95_ms": round(q(tg, .95), 3),
                     "gate_per_record_us": round(1000 * statistics.median(tg) / n, 1)})
    return rows


def shadow(rhos=(0.0, 0.05, 0.1, 0.2), releases=(1, 5, 10, 20), trials=20000, seed=11):
    """Probability that sampled shadow re-execution of reused controls exposes an unsound
    mapping within k releases, when each release reuses the affected control once."""
    rng = random.Random(seed)
    rows = []
    for rho in rhos:
        for k in releases:
            hits = sum(any(rng.random() < rho for _ in range(k)) for _ in range(trials))
            rows.append({"shadow_rate": rho, "releases": k, "detect_prob_sim": round(hits / trials, 4),
                         "detect_prob_exact": round(1 - (1 - rho) ** k, 4)})
    return rows


def write(path, rows):
    with open(path, "w", newline="") as fh:
        w = csv.DictWriter(fh, list(rows[0]))
        w.writeheader()
        w.writerows(rows)


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("--out", default="results")
    a = ap.parse_args()
    Path(a.out).mkdir(parents=True, exist_ok=True)
    sc = scenarios()
    write(Path(a.out) / "gate_scenarios.csv", sc)
    for r in sc:
        print(f"{r['scenario']:42s} correct={r['correct_decision']:7s} " + " ".join(f"{g}={r[g]}" for g in GATES))
    ov = overhead()
    write(Path(a.out) / "gate_overhead.csv", ov)
    for r in ov:
        print(r)
    write(Path(a.out) / "shadow_detection.csv", shadow())


==> anc/src/gate_throughput.py <==
#!/usr/bin/env python3
"""Verification throughput of the gate when many candidates are admitted in parallel.

Builds a policy with 50 controls and a pool of candidates, each with a complete signed
bundle, then admits all candidates with 1 to N worker processes (one gate per process,
candidates sharded across processes). Reports candidates and records verified per second.
Writes results/gate_throughput.csv.
"""
from __future__ import annotations

import csv
import os
import time
from concurrent.futures import ProcessPoolExecutor
from pathlib import Path

from cryptography.hazmat.primitives.asymmetric.ed25519 import Ed25519PublicKey
from cryptography.hazmat.primitives.serialization import Encoding, PublicFormat

from evidence_gate import Candidate, Executor, Keyring, Policy, ReleaseGate, digest

RES = Path(__file__).resolve().parents[1] / "results"
N_CONTROLS, N_CANDIDATES = 50, 2000
_STATE = {}


def build():
    controls = {f"c{i}": {"deps": [f"a{i % 20}", "code"], "max_age": 10 ** 9} for i in range(N_CONTROLS)}
    execs = {c: Executor(c) for c in controls}
    kr = Keyring()
    for e in execs.values():
        kr.add(e)
    pol = Policy(controls, {3: set(controls)}, {c: [execs[c].key_id] for c in controls})
    work = []
    for j in range(N_CANDIDATES):
        arts = {f"a{i}": digest(f"a{i}-{j % 7}") for i in range(20)} | {"code": digest(f"code-{j}")}
        cand = Candidate(f"r{j}", arts, {"risk_tier": 3, "pipeline": j % 100}, pol.digest)
        work.append((cand, [execs[c].run(c, cand, pol, 1.0) for c in controls]))
    return pol, kr, work


def init(pol, raw_keys):
    kr = Keyring({k: Ed25519PublicKey.from_public_bytes(v) for k, v in raw_keys.items()})
    _STATE["gate"] = ReleaseGate(pol, kr, "full")


def admit(chunk):
    g = _STATE["gate"]
    return sum(g.admit(c, b, 2.0)[0] == "release" for c, b in chunk)


def main():
    pol, kr, work = build()
    raw = {k: v.public_bytes(Encoding.Raw, PublicFormat.Raw) for k, v in kr.keys.items()}
    rows = []
    for workers in (1, 2, 4, 8, 12):
        if workers > (os.cpu_count() or 1):
            continue
        chunks = [work[i::workers] for i in range(workers)]
        with ProcessPoolExecutor(workers, initializer=init, initargs=(pol, raw)) as ex:
            list(ex.map(admit, [w[:5] for w in chunks]))
            t = time.perf_counter()
            released = sum(ex.map(admit, chunks))
            dt = time.perf_counter() - t
        assert released == len(work)
        rows.append({"workers": workers, "candidates": len(work), "records": len(work) * N_CONTROLS,
                     "seconds": round(dt, 3), "candidates_per_s": round(len(work) / dt, 1),
                     "records_per_s": round(len(work) * N_CONTROLS / dt)})
        print(rows[-1], flush=True)
    with open(RES / "gate_throughput.csv", "w", newline="") as fh:
        w = csv.DictWriter(fh, list(rows[0]))
        w.writeheader()
        w.writerows(rows)


if __name__ == "__main__":
    main()


==> anc/src/make_docx.py <==
#!/usr/bin/env python3
"""Build manuscript_review_copy.docx (single column) from overleaf/ with pandoc."""
import re, shutil, subprocess, tempfile
from pathlib import Path
ROOT = Path(__file__).resolve().parents[1]
base = ROOT / "overleaf"
s = (base / "main.tex").read_text()
s = re.sub(r'\\makeatletter\n\\def\\ps@pprintTitle\{.*?\\makeatother\n', '', s, flags=re.S)
nums = {m.group(1): m.group(2) for m in re.finditer(r'\\newcommand\{\\(\w+)\}\{([^}]*)\}', (base / "numbers.tex").read_text())}
for f in ('table_scenarios', 'table_robustness', 'table_breakdown', 'change_mix_text', 'audit_text', 'rerun_text'):
    s = s.replace('\\input{%s}' % f, (base / f"{f}.tex").read_text())
s = s.replace('\\input{numbers}', '')
for k in sorted(nums, key=len, reverse=True):
    s = s.replace('\\' + k + '{}', nums[k]).replace('\\' + k, nums[k])
title = re.search(r'\\title\{(.*?)\}\n', s).group(1)
ab = s[s.index('\\begin{abstract}'):s.index('\\end{abstract}') + 14]
kw = re.search(r'\\begin\{keyword\}(.*?)\\end\{keyword\}', s, re.S).group(1).replace('\\sep', ';')
body = s[s.index('\\end{frontmatter}') + 17:]
pre = re.sub(r'\\documentclass\[[^\]]*\]\{elsarticle\}', r'\\documentclass{article}', s[:s.index('\\begin{document}')])
pre = pre.replace('\\journal{Future Generation Computer Systems}', '')
for f in ('fig1_architecture', 'fig2_frontier', 'fig3_cost', 'fig4_shadow'):
    body = body.replace(f'figures/{f}.pdf', f'figures/{f}.png')
spec = lambda m: '\\begin{tabular}{' + re.sub(r'>\{[^}]*\}p\{[^}]*\}', 'l', re.sub(r'\*\{(\d)\}\{>\{[^}]*\}p\{[^}]*\}\}', lambda n: 'c' * int(n.group(1)), m.group(1))).replace('X', 'l').replace('>{\\raggedright\\arraybackslash}', '') + '}'
body = re.sub(r'\\begin\{tabularx\}\{\\(?:textwidth|columnwidth)\}\{((?:[^{}]|\{(?:[^{}]|\{[^{}]*\})*\})*)\}', spec, body).replace('\\end{tabularx}', '\\end{tabular}')
s = (pre + '\\title{' + title + '}\n\\author{Atanu Mukhopadhyay\\\\ Independent Researcher, New Jersey, USA}\n\\date{}\n\\begin{document}\n\\maketitle\n'
     + ab + '\n\\noindent\\textbf{Keywords:} ' + kw.strip() + '\n' + body)
def compiled_labels():
    with tempfile.TemporaryDirectory() as d:
        for f in base.iterdir():
            if f.is_file():
                shutil.copy(f, d)
        shutil.copytree(base / "figures", Path(d) / "figures")
        subprocess.run(["tectonic", "-k", "main.tex"], cwd=d, capture_output=True, check=True)
        aux = (Path(d) / "main.aux").read_text()
    return {m.group(1): m.group(2) for m in re.finditer(r"\\newlabel\{([^}]+)\}\{\{([^}]*)\}", aux)}


labels = compiled_labels()
for e in ('table', 'figure'):
    s = s.replace(f'\\begin{{{e}*}}', f'\\begin{{{e}}}').replace(f'\\end{{{e}*}}', f'\\end{{{e}}}')
s = re.sub(r'\\caption\{((?:[^{}]|\{(?:[^{}]|\{[^{}]*\})*\})*)\}\s*\\label\{([^}]+)\}',
           lambda m: '\\caption{' + ('Table' if m.group(2).startswith('tab') else 'Figure') + ' ' + labels[m.group(2)] + '. ' + m.group(1) + '}', s)
s = re.sub(r'\\label\{([^}]+)\}', '', s)
s = re.sub(r'\\ref\{([^}]+)\}', lambda m: labels[m.group(1)], s)
s = re.sub(r'\\begin\{equation\}\s*\\begin\{aligned\}.*?\\end\{aligned\}\s*\\end\{equation\}',
           r"\\begin{equation}K_{\\mathrm{exec}} = \\Big(\\{k : D_P(k)\\cap\\Delta(a,a')\\neq\\emptyset\\} \\cup \\{k\\in M_P(r_a): \\nexists\\,q \\text{ valid}\\} \\cup K_{\\mathrm{trig}}\\Big)\\cap M_P(r_a)\\end{equation}", s, flags=re.S)
s = s.replace('\\multicolumn{2}{@{}l}', '\\multicolumn{2}{l}')
with tempfile.TemporaryDirectory() as d:
    d = Path(d)
    (d / "review.tex").write_text(s)
    shutil.copy(base / "references.bib", d)
    shutil.copytree(ROOT / "figures", d / "figures")
    subprocess.run(["pandoc", "review.tex", "-f", "latex", "-t", "docx", "-N", "--citeproc", "--bibliography=references.bib",
                    "--resource-path=.", "-o", str(ROOT / "manuscript_review_copy.docx")], cwd=d, check=True)
print("wrote", ROOT / "manuscript_review_copy.docx")


==> anc/src/make_figures.py <==
#!/usr/bin/env python3
"""Render Figures 2 and 3 from results/ (matplotlib)."""
from __future__ import annotations

import csv
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402

ROOT = Path(__file__).resolve().parents[1]
RES, FIG = ROOT / "results", ROOT / "figures"
INK, INK2, GRID, SURFACE = "#0b0b0b", "#52514e", "#e4e3df", "#fcfcfb"
RULES = [("full", "Full", "#4a3aa7"), ("declared", "Declared (DVC)", "#eb6834"),
         ("decl+code", "Declared + imports", "#1baf7a"), ("decl+code+env", "Declared + imports + env.", "#2a78d6"),
         ("fail-closed", "Fail-closed fallback", "#eda100")]
plt.rcParams.update({"font.family": "DejaVu Sans", "font.size": 7.5, "axes.edgecolor": GRID,
                     "axes.labelcolor": INK2, "xtick.color": INK2, "ytick.color": INK2,
                     "axes.spines.top": False, "axes.spines.right": False,
                     "figure.facecolor": SURFACE, "axes.facecolor": SURFACE, "savefig.facecolor": SURFACE})


def summary():
    out = {}
    with open(RES / "replay_summary.csv") as fh:
        for r in csv.DictReader(fh):
            lo = float(r["ci_low"]) if r["ci_low"] else None
            hi = float(r["ci_high"]) if r["ci_high"] else None
            out[r["metric"]] = (float(r["value"]), lo, hi)
    return out


def save(fig, name):
    fig.savefig(FIG / f"{name}.pdf", bbox_inches="tight")
    fig.savefig(FIG / f"{name}.png", dpi=300, bbox_inches="tight")
    plt.close(fig)


def frontier():
    s = summary()
    fig, ax = plt.subplots(figsize=(3.45, 2.55))
    spots = {"full": (3, 0.75, "left"), "declared": (77, 4.75, "right"), "decl+code": (92, 1.75, "center"),
             "decl+code+env": (52, 2.55, "center"), "fail-closed": (27, 1.55, "center")}
    for key, label, color in RULES:
        e, elo, ehi = s[f"{key}|exec_share"]
        u, ulo, uhi = s[f"{key}|commits_unsafe_code"]
        x, y = 100 * (1 - e), 100 * u
        xerr = [[100 * (ehi - e)], [100 * (e - elo)]] if elo is not None else None
        yerr = [[100 * (u - ulo)], [100 * (uhi - u)]] if ulo is not None else None
        ax.errorbar([x], [y], xerr=xerr, yerr=yerr, fmt="o", color=color, ms=6, mec=SURFACE, mew=1.5,
                    elinewidth=1, capsize=2, zorder=3)
        tx, ty, ha = spots[key]
        arrow = None if key == "full" else dict(arrowstyle="-", color=INK2, lw=0.6, shrinkA=1, shrinkB=4)
        ax.annotate(f"{label}\n{x:.1f}% avoided, {y:.1f}%", (x, y), xytext=(tx, ty), textcoords="data",
                    ha=ha, va="bottom", fontsize=6.5, color=INK, arrowprops=arrow)
    ax.set_xlabel("Stage executions avoided (%)")
    ax.set_ylabel("Commits with stale reuse (%)")
    ax.set_xlim(-5, 100)
    ax.set_ylim(-0.4, 5.6)
    ax.yaxis.grid(True, color=GRID, linewidth=0.8)
    ax.set_axisbelow(True)
    save(fig, "fig2_frontier")


def cost():
    rows = list(csv.DictReader(open(RES / "gate_overhead.csv")))
    n = [int(r["mandatory_controls"]) for r in rows]
    fig, ax = plt.subplots(figsize=(3.45, 2.3))
    for col, label, color in (("gate_p95_ms", "Gate verification", "#2a78d6"), ("plan_p95_ms", "Planner", "#eb6834")):
        y = [float(r[col]) for r in rows]
        ax.plot(n, y, "-o", color=color, lw=2, ms=5, mec=SURFACE, mew=1.2, label=label)
        ax.annotate(f"{y[-1]:.1f} ms" if y[-1] >= 1 else f"{y[-1]:.2f} ms", (n[-1], y[-1]), xytext=(5, 0),
                    textcoords="offset points", va="center", fontsize=6.5, color=INK)
    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.set_xlim(6, 2600)
    ax.set_xlabel("Mandatory controls (log scale)")
    ax.set_ylabel("95th-percentile time (ms, log scale)")
    ax.yaxis.grid(True, color=GRID, linewidth=0.8, which="major")
    ax.set_axisbelow(True)
    ax.legend(frameon=False, loc="upper left", fontsize=6.5)
    save(fig, "fig3_cost")


def shadow():
    rows = list(csv.DictReader(open(RES / "shadow_replay.csv")))
    s = summary()
    upfront = 100 * (1 - s["decl+code|commits_unsafe_code"][0] / s["declared|commits_unsafe_code"][0])
    fig, ax = plt.subplots(figsize=(3.45, 2.4))
    series = [("fix the detected edge", "Fix the detected dependency", "#eb6834"),
              ("switch to import closure", "Switch to import closure", "#1baf7a")]
    for resp, label, color in series:
        for q, style, suffix in (("1.0", "-", ""), ("0.35", (0, (4, 2)), " (q = 0.35)")):
            pts = sorted((100 * float(r["rho"]), 100 * float(r["stale_commits_reduction"])) for r in rows
                         if r["response"] == resp and r["q"] == q)
            ax.plot([x for x, _ in pts], [y for _, y in pts], linestyle=style, marker="o", ms=4, color=color, lw=2,
                    mec=SURFACE, mew=1)
            short = "Switch to import closure" if resp.startswith("switch") else "Fix detected dependency"
            ax.annotate(f"{short}, q = {q.rstrip('0').rstrip('.') if q != '1.0' else '1'}: {pts[-1][1]:.0f}%",
                        (pts[-1][0], pts[-1][1]), xytext=(4, 0), textcoords="offset points", va="center",
                        fontsize=6.2, color=INK)
    ax.axhline(upfront, color=INK2, lw=1, linestyle=(0, (2, 2)))
    ax.text(0.5, upfront + 2, f"Import closure from the start: {upfront:.0f}%", fontsize=6.5, color=INK2, va="bottom")
    ax.set_xlabel("Shadow re-execution rate (% of reused stages)")
    ax.set_ylabel("Reduction in stale-reuse commits (%)")
    ax.set_ylim(0, 100)
    ax.set_xlim(-0.5, 37)
    ax.set_xticks([0, 5, 10, 15, 20])
    ax.yaxis.grid(True, color=GRID, linewidth=0.8)
    ax.set_axisbelow(True)
    save(fig, "fig4_shadow")


if __name__ == "__main__":
    FIG.mkdir(exist_ok=True)
    frontier()
    cost()
    shadow()
    print("figures written to", FIG)


==> anc/src/make_numbers.py <==
#!/usr/bin/env python3
"""Generate overleaf/numbers.tex and table fragments from results/, so that every number
in the manuscript is traceable to a result file."""
from __future__ import annotations

import csv
import json
import math
import re
import statistics
from collections import defaultdict
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
RES, OUT = ROOT / "results", ROOT / "overleaf"


WORDS = {0: "zero", 1: "one", 2: "two", 3: "three", 4: "four", 5: "five", 6: "six", 7: "seven", 8: "eight", 9: "nine"}


def pct(x, d=1):
    return f"{100 * x:.{d}f}"


def wilson(k, n, z=1.96):
    p = k / n
    den = 1 + z * z / n
    c = (p + z * z / (2 * n)) / den
    h = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / den
    return c - h, c + h


def main():
    m = {}
    summ = {r["metric"]: r for r in csv.DictReader(open(RES / "replay_summary.csv"))}
    v = lambda k: float(summ[k]["value"])
    lo = lambda k: float(summ[k]["ci_low"])
    hi = lambda k: float(summ[k]["ci_high"])
    sel = json.load(open(RES / "corpus_selection.json"))
    cand = json.load(open(ROOT / "data" / "github_candidates.json"))
    dvc_ok = sum(1 for line in open(ROOT / "data" / "dvc_check.txt") if line.split()[-1] == "200")
    m.update({"nCandidates": f"{len(cand):,}", "nRootDvc": f"{dvc_ok:,}", "nCloned": f"{sel['cloned']:,}",
              "nTwoStage": f"{sel['dvc.yaml with >=2 stages at HEAD']:,}", "nPyStage": f"{sel['resolvable Python stage']:,}",
              "nTenCommits": f"{sel['>=10 analyzable commits']:,}", "nRepos": f"{sel['after root-commit de-duplication']:,}",
              "nCommits": f"{sel['commits analyzed']:,}"})
    corpus = list(csv.DictReader(open(RES / "corpus_repositories.csv")))
    m["medianCommits"] = f"{statistics.median(int(r['analyzable_commits']) for r in corpus):.0f}"
    m["medianStages"] = f"{statistics.median(int(r['stages_head']) for r in corpus):.0f}"
    names = {"Decl": "declared", "Code": "decl+code", "Env": "decl+code+env", "Fail": "fail-closed"}
    for tag, key in names.items():
        e = f"{key}|exec_share"
        u = f"{key}|commits_unsafe_code"
        m[f"exec{tag}"], m[f"exec{tag}Lo"], m[f"exec{tag}Hi"] = pct(v(e)), pct(lo(e)), pct(hi(e))
        m[f"avoid{tag}"] = pct(1 - v(e))
        m[f"unsafe{tag}"], m[f"unsafe{tag}Lo"], m[f"unsafe{tag}Hi"] = pct(v(u)), pct(lo(u)), pct(hi(u))
        m[f"unsafeAll{tag}"] = pct(v(f"{key}|commits_unsafe_all"))
    m["execRefCode"] = pct(v("ref_code|exec_share"))
    m["evalUnsafeDecl"] = pct(v("declared|commits_unsafe_eval"))
    m["costCode"] = f"{100 * (v('decl+code|exec_share') - v('declared|exec_share')):.1f}"

    rows = [r for r in csv.DictReader(open(RES / "commit_replay.csv")) if r["repo"] in {c["repo"] for c in corpus}]
    by = defaultdict(list)
    for r in rows:
        by[r["repo"]].append(int(r["declared_unsafe_code"]) > 0)
    affected = sum(any(x) for x in by.values())
    m["reposAffected"], m["reposAffectedPct"] = str(affected), f"{100 * affected / len(by):.0f}"
    shares = sorted(sum(x) / len(x) for x in by.values())
    m["repoPninety"] = pct(shares[int(0.9 * len(shares))], 0)
    m["macroUnsafeDecl"] = pct(sum(shares) / len(shares))
    n = len(rows)
    cats = lambda c: sum(c in r["categories"].split("|") for r in rows) / n
    m["cmDocsOnly"] = pct(sum(r["categories"] == "documentation" for r in rows) / n, 0)
    m["cmCode"], m["cmConfig"], m["cmEnv"] = pct(cats("code"), 0), pct(cats("config/params"), 0), pct(cats("environment"), 0)
    m["cmData"], m["cmPipeline"] = pct(cats("data pointer (.dvc)"), 0), pct(cats("pipeline definition"), 0)
    m["declNone"] = pct(sum(int(r["declared_run"]) == 0 for r in rows) / n, 0)
    m["evalSlotShare"] = pct(sum(int(r["n_eval_stages"]) for r in rows) / sum(int(r["n_stages"]) for r in rows), 0)

    audit = list(csv.DictReader(open(RES / "audit_labels.csv")))
    N = len(audit)
    a = sum(r["label"] == "A" for r in audit)
    b = sum(r["label"] == "B" for r in audit)
    c = sum(r["label"] == "C" for r in audit)
    real_lo, real_hi = wilson(a + b, N)
    mat_lo, mat_hi = wilson(a, N)
    m.update({"auditN": str(N), "auditReal": str(a + b), "auditRealPct": f"{100 * (a + b) / N:.0f}",
              "auditRealLo": f"{100 * real_lo:.0f}", "auditRealHi": f"{100 * real_hi:.0f}",
              "auditMaterial": str(a), "auditMaterialPct": f"{100 * a / N:.0f}",
              "auditMaterialLo": f"{100 * mat_lo:.0f}", "auditMaterialHi": f"{100 * mat_hi:.0f}",
              "auditBenign": str(b), "auditBenignPct": f"{100 * b / N:.0f}", "auditError": str(c), "auditErrorPct": f"{100 * c / N:.0f}",
              "auditPopulation": f"{sum(int(r['declared_unsafe_code']) > 0 for r in rows):,}",
              "materialEstimate": f"{100 * v('declared|commits_unsafe_code') * a / N:.1f}"})

    sc = list(csv.DictReader(open(RES / "gate_scenarios.csv")))
    manip = [r for r in sc if r["scenario"].split()[0] in {f"S{i}" for i in range(2, 11)}]
    for g, tag in (("planner-trusting", "heldPlanner"), ("signature-only", "heldSignature"), ("full", "heldFull")):
        m[tag] = str(sum(r[g] == "hold" for r in manip))
    lines = []
    for r in sc:
        sid, _, title = r["scenario"].partition(" ")
        cells = []
        for g in ("planner-trusting", "signature-only", "full"):
            d = "R" if r[g] == "release" else "H"
            cells.append(d + ("$^{*}$" if r[g] == r["correct_decision"] else ""))
        lines.append(f"{sid} & {title[0].upper() + title[1:]}. {r['description']} & " + " & ".join(cells) + r" \\")
    (OUT / "table_scenarios.tex").write_text(
        "\\begin{table*}[t]\n\\centering\n\\caption{Gate decisions in the manipulation scenarios. R = release, H = hold. "
        "Correct decisions are marked with an asterisk.}\\label{tab:scenarios}\n\\small\n"
        "\\begin{tabularx}{\\textwidth}{@{}lXccc@{}}\n\\toprule\n & Scenario & Planner-trusting & Signature-only & Full gate \\\\\n\\midrule\n"
        + "\n".join(lines) + "\n\\midrule\n"
        f"\\multicolumn{{2}}{{@{{}}l}}{{Manipulations held (S2--S10)}} & {m['heldPlanner']}/9 & {m['heldSignature']}/9 & {m['heldFull']}/9 \\\\\n"
        "\\bottomrule\n\\end{tabularx}\n\\end{table*}\n")

    ov = {int(r["mandatory_controls"]): r for r in csv.DictReader(open(RES / "gate_overhead.csv"))}
    m["gatePerRecord"] = f"{statistics.median(float(r['gate_per_record_us']) for r in ov.values()):.0f}"
    m["gateNineP"] = f"{float(ov[9]['gate_p95_ms']):.2f}"
    m["gateThousandP"] = f"{float(ov[1000]['gate_p95_ms']):.0f}"
    m["planThousandP"] = f"{max(1.0, math.ceil(float(ov[1000]['plan_p95_ms']) * 10) / 10):.0f}" if float(ov[1000]["plan_p95_ms"]) >= 1 else "1"

    gr = json.load(open(RES / "gate_replay_summary.json"))
    m.update({"grRepos": f"{gr['repos']:,}", "grCommits": f"{gr['commits']:,}", "grStagesMax": str(gr["stages_max"]),
              "grEteP": f"{gr['end_to_end_ms_p95']:.1f}", "grAgreePct": f"{100 * gr['planner_matches_analyzer_declared_rule'] / gr['matched_commits']:.0f}",
              "grUnsafe": f"{gr['unsafe_commits']:,}", "grUnsafeReleased": f"{gr['unsafe_commits_released_by_gate']:,}",
              "grEteMaxS": f"{gr['end_to_end_ms_max'] / 1000:.1f}", "grGateP": f"{gr['gate_ms_p95']:.2f}"})
    pb = {int(r["nodes"]): r for r in csv.DictReader(open(RES / "planner_benchmark.csv"))}
    m["pbPNinetyFive"] = f"{float(pb[500000]['plan_p95_ms']):.1f}"
    m["pbMem"] = f"{float(pb[500000]['peak_memory_mib']):.0f}"

    cz = json.load(open(RES / "causes.json"))
    m.update({"hyStages": f"{cz['stages_with_python_entry']:,}", "hyRepos": f"{cz['repos_hygiene']:,}",
              "hyEntry": pct(cz["entry_not_declared_share"], 0), "hyImport": pct(cz["undeclared_import_share_among_importing"], 0),
              "hyAny": pct(cz["any_undeclared_code_share"], 0), "hyReposAny": f"{cz['repos_with_any_undeclared_code']:,}",
              "hyReposAnyPct": pct(cz["repos_with_any_undeclared_code"] / cz["repos_hygiene"], 0),
              "causeCodePct": pct(cz["with_code_cause"] / cz["flagged_commits"], 0)})
    rob = list(csv.DictReader(open(RES / "robustness.csv")))
    lines = []
    for r in rob:
        ci = f" [{pct(float(r['declared_unsafe_lo']))}, {pct(float(r['declared_unsafe_hi']))}]" if r["declared_unsafe_lo"] else ""
        lines.append(f"{r['subset'].replace('%', chr(92) + '%')} & {int(r['repositories']):,} & {int(r['commits']):,} & {pct(float(r['declared_exec']))} & "
                     f"{pct(float(r['declared_unsafe']))}{ci} & {pct(float(r['code_unsafe']))} \\\\")
    dec = [float(r["declared_unsafe"]) for r in rob]
    m["robLo"], m["robHi"] = pct(min(dec)), pct(max(dec))
    cu = [float(r["code_unsafe"]) for r in rob]
    m["robCodeLo"], m["robCodeHi"] = pct(min(cu)), pct(max(cu))
    (OUT / "table_robustness.tex").write_text(
        "\\begin{table*}[t]\n\\centering\n\\caption{Sensitivity of the replay results to the corpus. Executed and stale-reuse "
        "shares as in Table~\\ref{tab:rules}; brackets are 95\\% bootstrap intervals over repositories.}\\label{tab:robust}\n\\small\n"
        "\\begin{tabularx}{\\textwidth}{@{}Xrr*{3}{>{\\centering\\arraybackslash}p{2.7cm}}@{}}\n\\toprule\nSubset & Repositories & Commits & Declared: executed (\\%) & "
        "Declared: stale reuse (\\%) & Declared + imports: stale reuse (\\%) \\\\\n\\midrule\n" + "\n".join(lines) +
        "\n\\bottomrule\n\\end{tabularx}\n\\end{table*}\n")
    # stage roles and change categories
    roles = {r["role"]: r for r in csv.DictReader(open(RES / "breakdown_roles.csv"))}
    tot_slots = sum(int(r["stage_slots"]) for r in roles.values())
    m.update({"roleEvalStale": pct(float(roles["Evaluation"]["stale_share_of_reused"])), "roleDataStale": pct(float(roles["Data preparation"]["stale_share_of_reused"])),
              "roleTrainStale": pct(float(roles["Training"]["stale_share_of_reused"])), "roleOtherStale": pct(float(roles["Other"]["stale_share_of_reused"])),
              "roleEvalShare": pct(float(roles["Evaluation"]["share_of_all_stale"]), 0),
              "roleEvalSlots": pct(int(roles["Evaluation"]["stage_slots"]) / tot_slots, 0)})
    ch = {r["category"]: r for r in csv.DictReader(open(RES / "breakdown_changes.csv"))}
    m.update({"chCodeStale": pct(float(ch["code"]["stale_rate"])), "chConfigStale": pct(float(ch["config/params"]["stale_rate"])),
              "chDataStale": pct(float(ch["data pointer (.dvc)"]["stale_rate"]))})
    names = {"Data preparation": "Data preparation", "Training": "Training", "Evaluation": "Evaluation", "Other": "Other"}
    role_lines = [f"{k} & {int(r['stage_slots']):,} & {pct(float(r['stale_share_of_reused']))} & {pct(float(r['share_of_all_stale']), 0)} \\\\"
                  for k, r in roles.items()]
    labels = [("code", "Code"), ("config/params", "Configuration or parameters"), ("notebook", "Notebook"), ("tests", "Tests"),
              ("pipeline definition", "Pipeline definition"), ("environment", "Environment files"), ("CI", "CI configuration"),
              ("data pointer (.dvc)", "DVC data pointer"), ("documentation only", "Documentation only")]
    change_lines = [f"{lab} & {int(ch[k]['commits']):,} & {pct(float(ch[k]['stale_rate']))} & \\\\" for k, lab in labels]
    (OUT / "table_breakdown.tex").write_text(
        "\\begin{table}[t]\n\\centering\n\\caption{Stale reuse under the declared rule by stage role (top) and by the type of file "
        "a commit changed (bottom).}\\label{tab:breakdown}\n\\small\n\\begin{tabularx}{\\columnwidth}{@{}X*{3}{>{\\centering\\arraybackslash}p{1.45cm}}@{}}\n\\toprule\n"
        "Stage role & Stage slots & Stale (\\% of reused) & Share of all stale (\\%) \\\\\n\\midrule\n" + "\n".join(role_lines) +
        "\n\\midrule\nCommit touched & Commits & Stale reuse (\\% of commits) & \\\\\n\\midrule\n" + "\n".join(change_lines) +
        "\n\\bottomrule\n\\end{tabularx}\n\\end{table}\n")
    # case study
    cs = json.load(open(RES / "case_study_ccao.json"))
    m.update({"ccaoBefore": str(cs["commits_before"]), "ccaoStale": str(cs["stale_commits_before"]),
              "ccaoStalePct": pct(cs["stale_commits_before"] / cs["commits_before"], 0), "ccaoEval": str(cs["evaluate_stale_reuses_before"]),
              "ccaoAfter": str(cs["commits_after"])})
    # shadow re-execution
    sh = list(csv.DictReader(open(RES / "shadow_replay.csv")))
    g = lambda resp, q, rho, key: float(next(r for r in sh if r["response"] == resp and r["q"] == q and float(r["rho"]) == rho)[key])
    qm = next(r["q"] for r in sh if r["q"] != "1.0")
    m.update({"shadowQ": f"{float(qm):.2f}", "shRho": "10",
              "shFixTen": pct(g("fix the detected edge", "1.0", 0.1, "stale_commits_reduction"), 0),
              "shFixTenMat": pct(g("fix the detected edge", qm, 0.1, "stale_commits_reduction"), 0),
              "shSwitchTen": pct(g("switch to import closure", "1.0", 0.1, "stale_commits_reduction"), 0),
              "shSwitchTenMat": pct(g("switch to import closure", qm, 0.1, "stale_commits_reduction"), 0),
              "shDetTen": pct(g("fix the detected edge", "1.0", 0.1, "affected_repos_detected_share"), 0),
              "shUpfront": pct(1 - v("decl+code|commits_unsafe_code") / v("declared|commits_unsafe_code"), 0)})
    # throughput
    tp = {int(r["workers"]): r for r in csv.DictReader(open(RES / "gate_throughput.csv"))}
    top = max(tp)
    m.update({"tpOne": f"{int(tp[1]['records_per_s']):,}", "tpTwelve": f"{int(tp[top]['records_per_s']):,}",
              "tpCandTwelve": f"{float(tp[top]['candidates_per_s']):,.0f}", "tpWorkers": str(top)})
    # re-execution
    rr = json.load(open(RES / "rerun_summary.json"))
    ev = list(csv.DictReader(open(RES / "rerun_events.csv")))
    m.update({"rrEligible": str(rr["eligible_events"]), "rrEligibleRepos": str(rr["eligible_repos"]), "rrAttempted": str(rr["attempted"]),
              "rrCompleted": str(rr["completed"]), "rrChanged": str(rr["changed"]), "rrIdentical": str(rr["identical"]),
              "rrNondet": str(rr["nondeterministic"]),
              "rrInstallFail": str(sum(e["outcome"] == "install-failed" for e in ev)),
              "rrRunFail": str(sum(e["outcome"].startswith("run-") or e["outcome"] == "harness-error" for e in ev)),
              "rrReposCompleted": str(len({e["repo"] for e in ev if e["outcome"] in ("output-changed", "output-identical")}))})
    def reason(e):
        d = e["detail"]
        if e["outcome"] == "install-failed":
            return "install"
        if e["outcome"] == "harness-error":
            return "harness"
        if "timeout" in e["outcome"]:
            return "time limit"
        if re.search(r"Operation not permitted|URLError|HTTPSConnection|ConnectionError|NewConnectionError|getaddrinfo", d):
            return "network"
        if re.search(r"FileNotFoundError|No such file|does not exist|not found:", d):
            return "missing input"
        if re.search(r"ModuleNotFoundError|ImportError|No module named|requires the .* package", d):
            return "missing package"
        if "no-output" in e["outcome"]:
            return "no output"
        return "code error"
    broke = sum(e["outcome"] == "run-ok/ok/failed" for e in ev)
    m["rrBroke"] = str(broke)
    fails = [reason(e) for e in ev if e["outcome"] not in ("output-changed", "output-identical", "nondeterministic", "run-ok/ok/failed")]
    fc = {k: fails.count(k) for k in set(fails)}
    order = [("missing input", "a file that no declared dependency provides was missing"),
             ("missing package", "a package the environment did not declare was missing"),
             ("code error", "the code raised another error"),
             ("network", "the code tried to reach the network"),
             ("install", "the requirements could not be installed"),
             ("no output", "the stage ran but wrote none of its declared outputs"),
             ("time limit", "the run exceeded the time limit"),
             ("harness", "the checkout could not be exported")]
    parts = [f"{txt} ({fc[k]})" for k, txt in order if fc.get(k)]
    first = json.load(open(RES / "rerun_summary_attempt1.json")) if (RES / "rerun_summary_attempt1.json").exists() else None
    para = (f"Of the {m['rrEligible']} flagged events in {m['rrEligibleRepos']} repositories that met the eligibility conditions, "
            f"{m['rrAttempted']} were sampled. {WORDS.get(rr['completed'], rr['completed']).capitalize()} events, from "
            f"{WORDS.get(int(m['rrReposCompleted']), m['rrReposCompleted'])} repositories, completed all three runs with agreeing parent runs. In {WORDS.get(rr['changed'], rr['changed'])} of them the stage's output at the flagged commit "
            f"differed from its output at the parent commit, and in {WORDS.get(rr['identical'], rr['identical'])} it did not. ")
    if broke:
        para += (f"In {WORDS.get(broke, broke)} further event the stage ran at the parent commit but failed at the flagged commit, so reuse "
                 "would have certified a stage that no longer ran. ")
    if rr["nondeterministic"]:
        para += f"{WORDS.get(rr['nondeterministic'], rr['nondeterministic']).capitalize()} events gave different outputs in the two parent runs and were set aside. "
    para += ("The remaining events could not be reproduced offline from the repository: " + "; ".join(parts) + ". "
             "Missing inputs and missing packages are incomplete declarations in their own right: a stage whose data dependencies "
             "and environment were fully declared would run from a checkout. ")
    if first:
        para += (f"A first, stricter version of the harness, which required a requirements file and did not run upstream stages, "
                 f"completed {WORDS.get(first['completed'], first['completed'])} of {first['attempted']} sampled events; "
                 f"{'its output changed' if first['changed'] == first['completed'] == 1 else str(first['changed']) + ' changed'}.")
    (OUT / "rerun_text.tex").write_text(para + "\n")
    m["rrFailMissingInput"] = str(fc.get("missing input", 0))
    (OUT / "numbers.tex").write_text("".join(f"\\newcommand{{\\{k}}}{{{val}}}\n" for k, val in sorted(m.items())))
    (OUT / "change_mix_text.tex").write_text(
        f"The commits span the usual work of a pipeline project: {m['cmCode']}\\% touched code, {m['cmConfig']}\\% "
        f"configuration or parameter files, {m['cmData']}\\% DVC data pointers, {m['cmEnv']}\\% environment files, and "
        f"{m['cmPipeline']}\\% the pipeline definition itself, while {m['cmDocsOnly']}\\% changed only documentation. "
        f"Under the declared rule, {m['declNone']}\\% of commits re-executed no stage at all.\n")
    (OUT / "audit_text.tex").write_text(
        f"All {WORDS.get(c, str(c))} analyzer errors were metrics files written by another stage, which a shared script named "
        f"as a string but did not read. Combining the audit with the replay, roughly {m['materialEstimate']}\\% of "
        f"commits reused a stage whose change plausibly altered its output.\n")
    json.dump(m, open(RES / "manuscript_numbers.json", "w"), indent=1, sort_keys=True)
    print(json.dumps(m, indent=1, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/src/replay_through_gate.py <==
#!/usr/bin/env python3
"""Replay real DVC commit histories through the reference planner and fail-closed gate.

Each pipeline stage is a control. A stage's declared dependencies become artifact roles
whose digests are the git blob (or subtree) identifiers at each commit; declared params
keys become roles whose digests hash the key values; upstream outputs become roles whose
digests change whenever the producing stage re-executes. At every commit the planner
selects controls, one executor per stage signs fresh evidence, and the gate admits the
release from the full bundle. Every stage is mandatory.

Outputs: gate_replay_commits.csv (per commit) and gate_replay_summary.json.
Usage: python3 replay_through_gate.py --repos <clones> --corpus corpus_repositories.csv
       --replay commit_replay.csv --out results [--max-repos N]
"""
from __future__ import annotations

import argparse
import csv
import json
import os
import statistics
import sys
import time
from collections import defaultdict

sys.path.insert(0, os.path.dirname(__file__))
import analyze_dvc_pipelines as A  # noqa: E402
from evidence_gate import Candidate, Executor, Keyring, Policy, ReleaseGate, digest, plan  # noqa: E402


def dep_digest(repo, commit, tree, dep):
    if not isinstance(dep, str):
        return digest(sorted((p, s) for p, s in tree.items() if dep.match(p)))
    if dep in tree:
        return tree[dep]
    if dep + ".dvc" in tree:
        return tree[dep + ".dvc"]
    prefix = dep.rstrip("/") + "/"
    sub = sorted((p, s) for p, s in tree.items() if p.startswith(prefix))
    return digest(sub) if sub else "<absent>"


def roles_for(pipe, repo, commit, tree, out_version):
    """Artifact digests and per-stage dependency roles for one commit."""
    arts, deps_of = {}, {}
    producers = {}
    for s, st in pipe.stages.items():
        for o in st["outs"]:
            if isinstance(o, str):
                producers[o] = s
    for s, st in pipe.stages.items():
        roles = [f"def:{s}"]
        arts[f"def:{s}"] = digest(st["raw"])
        for d in st["deps"]:
            key = d if isinstance(d, str) else d.pattern
            prod = producers.get(key) if isinstance(d, str) else None
            if prod and prod != s:
                role = f"out:{prod}"
                arts[role] = out_version.get(prod, "<never-run>")
            else:
                role = f"dep:{key}"
                arts[role] = dep_digest(repo, commit, tree, d)
            roles.append(role)
        for f, keys in st["params"]:
            data = A.load_struct(repo.blob(commit, f), f)
            for k in (keys or ["<file>"]):
                role = f"param:{f}:{k}"
                arts[role] = digest(repr(A.get_key(data, k) if (data is not None and k != "<file>") else tree.get(f)))
                roles.append(role)
        deps_of[s] = sorted(set(roles))
    return arts, deps_of


def replay_repo(path, max_commits=400):
    repo = A.Repo(path)
    rows = []
    try:
        commits = (repo.git("rev-list", "--first-parent", "--reverse", "HEAD") or "").split()
        touched = (repo.git("rev-list", "--first-parent", "--reverse", "HEAD", "--", "dvc.yaml") or "").split()
        if not touched:
            return rows
        start = commits.index(touched[0])
        executors, keyring, store, out_version = {}, Keyring(), [], {}
        prev = None
        for i in range(start, min(len(commits), start + max_commits + 1)):
            c = commits[i]
            pipe = A.Pipeline(repo, c)
            if not pipe.ok:
                continue
            tree = repo.tree(c)
            t0 = time.perf_counter_ns()
            # Out-roles use producer versions from the previous commit; propagate to a fixpoint.
            for _ in range(len(pipe.stages) + 1):
                arts, deps_of = roles_for(pipe, repo, c, tree, out_version)
                for s in pipe.stages:
                    if s not in executors:
                        executors[s] = Executor(s)
                        keyring.add(executors[s])
                controls = {s: {"deps": deps_of[s], "max_age": 10 ** 9} for s in pipe.stages}
                policy = Policy(controls, {3: set(pipe.stages)}, {s: [executors[s].key_id] for s in pipe.stages})
                cand = Candidate(c, arts, {"risk_tier": 3, "repo": os.path.basename(path)}, policy.digest)
                planned = plan(cand, prev[0] if prev else None, policy, store, now=float(i))
                changed_outs = [s for s in planned if out_version.get(s) != digest(f"{s}@{c}")]
                if not changed_outs:
                    break
                for s in planned:
                    out_version[s] = digest(f"{s}@{c}")
            t_plan = time.perf_counter_ns()
            fresh = [executors[s].run(s, cand, policy, now=float(i)) for s in planned]
            bundle = {e.control: e for e in store}
            for e in fresh:
                bundle[e.control] = e
            t_sign = time.perf_counter_ns()
            gate = ReleaseGate(policy, keyring, "full")
            decision, reasons = gate.admit(cand, list(bundle.values()), now=float(i))
            t_gate = time.perf_counter_ns()
            if prev is not None:
                rows.append({"repo": os.path.basename(path), "commit": c, "stages": len(pipe.stages),
                             "planned": len(planned), "decision": decision, "hold_reasons": len(reasons),
                             "plan_ms": (t_plan - t0) / 1e6, "sign_ms": (t_sign - t_plan) / 1e6,
                             "gate_ms": (t_gate - t_sign) / 1e6, "roles": len(arts)})
            store = list(bundle.values())
            prev = (cand, policy.digest)
    finally:
        repo.close()
    return rows


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--repos", required=True)
    ap.add_argument("--corpus", required=True)
    ap.add_argument("--replay", required=True)
    ap.add_argument("--out", default="results")
    ap.add_argument("--max-repos", type=int, default=0)
    a = ap.parse_args()
    corpus = [r["repo"] for r in csv.DictReader(open(a.corpus))]
    if a.max_repos:
        corpus = corpus[: a.max_repos]
    analyzer = {(r["repo"], r["commit"]): r for r in csv.DictReader(open(a.replay))}
    rows = []
    for k, name in enumerate(corpus):
        rows += replay_repo(os.path.join(a.repos, name))
        if k % 50 == 0:
            print(f"{k}/{len(corpus)} repos, {len(rows)} commits", file=sys.stderr, flush=True)
    for r in rows:
        an = analyzer.get((r["repo"], r["commit"]))
        r["analyzer_declared_run"] = an["declared_run"] if an else ""
        r["analyzer_unsafe_code"] = an["declared_unsafe_code"] if an else ""
    with open(os.path.join(a.out, "gate_replay_commits.csv"), "w", newline="") as fh:
        w = csv.DictWriter(fh, list(rows[0]))
        w.writeheader()
        w.writerows(rows)
    matched = [r for r in rows if r["analyzer_declared_run"] != ""]
    agree = sum(int(r["planned"]) == int(r["analyzer_declared_run"]) for r in matched)
    q = lambda v, p: sorted(v)[int(p * (len(v) - 1))]
    tot = [r["plan_ms"] + r["sign_ms"] + r["gate_ms"] for r in rows]
    summary = {
        "repos": len({r["repo"] for r in rows}), "commits": len(rows),
        "released": sum(r["decision"] == "release" for r in rows),
        "planner_matches_analyzer_declared_rule": agree, "matched_commits": len(matched),
        "unsafe_commits_released_by_gate": sum(1 for r in matched if r["analyzer_unsafe_code"] not in ("", "0") and r["decision"] == "release"),
        "unsafe_commits": sum(1 for r in matched if r["analyzer_unsafe_code"] not in ("", "0")),
        "stages_median": statistics.median(r["stages"] for r in rows), "stages_max": max(r["stages"] for r in rows),
        "roles_median": statistics.median(r["roles"] for r in rows), "roles_max": max(r["roles"] for r in rows),
        "end_to_end_ms_p50": round(q(tot, .5), 3), "end_to_end_ms_p95": round(q(tot, .95), 3), "end_to_end_ms_max": round(max(tot), 3),
        "gate_ms_p50": round(q([r["gate_ms"] for r in rows], .5), 3), "gate_ms_p95": round(q([r["gate_ms"] for r in rows], .95), 3),
        "plan_ms_p95": round(q([r["plan_ms"] for r in rows], .95), 3), "sign_ms_p95": round(q([r["sign_ms"] for r in rows], .95), 3),
        "reused_evidence_share": 1 - sum(r["planned"] for r in rows) / sum(r["stages"] for r in rows),
    }
    json.dump(summary, open(os.path.join(a.out, "gate_replay_summary.json"), "w"), indent=1)
    print(json.dumps(summary, indent=1))


if __name__ == "__main__":
    main()


==> anc/src/rerun_flagged.py <==
#!/usr/bin/env python3
"""Re-execute flagged stages before and after the flagging commit and compare outputs.

For a random sample of commits in which the declared (DVC) rule reused a stage that the
static reference marks as invalidated, the stage is executed three times: twice at the
parent commit (to detect nondeterminism) and once at the flagged commit. Outputs are the
stage's declared outs, metrics, and plots. A change between the parent run and the commit
run, when the two parent runs agree, means the reused evidence differed from what a fresh
run would have produced.

Eligibility (decided before any run):
  * the stage and every stage upstream of it (at most six in total) run a single Python
    entry point, and every declared dependency that no stage in that chain produces is a
    git-tracked file or directory (no DVC-tracked data), so the chain runs from a checkout;
  * the environment is declared in requirements.txt or pyproject.toml, or not at all (then only
    the common base below is installed), and it names no GPU-only packages;
  * the stage's code does not contact the network (URLs, HTTP clients, cloud or dataset SDKs),
    because runs are sandboxed offline;
  * at most three events per repository, each at a different commit.
A common base (numpy, pandas, scikit-learn, scipy, PyYAML, matplotlib, seaborn, joblib)
is installed first and the repository's requirements second, so its pins take precedence.
If the requirements cannot be resolved together, each line is installed on its own and
unsatisfiable lines are skipped. A module reported missing at run time is installed and the
stage retried (at most twice). Upstream stages run in order before the flagged stage.
Untrusted code runs under macOS sandbox-exec with networking denied, reads of /Users
denied, and writes confined to the scratch directory. Dependencies are installed with
uv into a per-repository virtual environment before the sandboxed runs.

Usage: python3 rerun_flagged.py --repos <clones> --scratch /tmp/rerun --max 60
Writes results/rerun_events.csv and results/rerun_summary.json.
"""
from __future__ import annotations

import argparse
import csv
import hashlib
import json
import os
import random
import re
import shutil
import subprocess
import sys
import tarfile
import threading
import io
from pathlib import Path

sys.path.insert(0, os.path.dirname(__file__))
import analyze_dvc_pipelines as A  # noqa: E402

ROOT = Path(__file__).resolve().parents[1]
RES = ROOT / "results"
HEAVY = re.compile(r"(?im)^\s*(cuda[\w-]*|nvidia-[\w-]+|xformers|vllm|bitsandbytes|deepspeed|flash-attn|triton|tensorrt|mxnet|paddlepaddle|detectron2|mmcv|apache-airflow|pyspark)\b")
NETWORK = re.compile(r"https?://|\bimport requests\b|\bfrom requests\b|urllib\.request|urlretrieve|\bkaggle\b|\bboto3\b|\bgdown\b|"
                     r"\bdagshub\b|\bpymongo\b|psycopg|create_engine|google\.cloud|\bazure\b|\bopenai\b|\banthropic\b|"
                     r"huggingface_hub|from datasets import|load_dataset\(|\bwandb\b|\byfinance\b|\bsnowflake\b")
BASE_PACKAGES = ["numpy", "pandas", "scikit-learn", "scipy", "pyyaml", "matplotlib", "seaborn", "joblib"]
SANDBOX = """(version 1)
(allow default)
(deny network*)
(allow network* (local unix-socket))
(deny file-read* (subpath "/Users"))
(deny file-write*)
(allow file-write* (subpath "{scratch}"))
(allow file-write* (regex #"^/dev/"))
"""


def _chain(pipe, target):
    ups = pipe.upstream()
    order, seen = [], set()

    def visit(n):
        if n in seen:
            return
        seen.add(n)
        for u in sorted(ups.get(n, ())):
            visit(u)
        order.append(n)
    visit(target)
    return order


def eligible_events(repos, max_chain=6):
    corpus = {r["repo"] for r in csv.DictReader(open(RES / "corpus_repositories.csv"))}
    flagged = [r for r in csv.DictReader(open(RES / "commit_replay.csv"))
               if r["repo"] in corpus and int(r["declared_unsafe_code"]) > 0 and r["triggers"]]
    out = []
    for r in flagged:
        repo = A.Repo(str(Path(repos) / r["repo"]))
        try:
            tree = repo.tree(r["commit"])
            req = repo.blob(r["commit"], "requirements.txt")
            proj = repo.blob(r["commit"], "pyproject.toml")
            spec = req if req is not None else (proj or "")
            if HEAVY.search(spec) or "git+" in spec:
                continue
            pipe = A.Pipeline(repo, r["commit"])
            if not pipe.ok:
                continue
            for trig in r["triggers"].split("|"):
                stage, _, f = trig.partition("=")
                if stage not in pipe.stages:
                    continue
                chain = _chain(pipe, stage)
                if len(chain) > max_chain:
                    continue
                produced = [o for n in chain for o in pipe.stages[n]["outs"] if isinstance(o, str)]
                ok = bool(pipe.stages[stage]["outs"]) and all(isinstance(o, str) for o in pipe.stages[stage]["outs"])
                code_files = set()
                for n in chain:
                    st = pipe.stages[n]
                    if not ok:
                        break
                    if len(list(A.PY_CALL.finditer(st["cmd"]))) != 1 or "${" in st["cmd"] or "&&" in st["cmd"]:
                        ok = False
                        break
                    for d in st["deps"]:
                        if not isinstance(d, str):
                            ok = False
                            break
                        if any(A.matches(o, d) or A.matches(d, o) for o in produced):
                            continue
                        if d not in tree and not any(p.startswith(d.rstrip("/") + "/") for p in tree):
                            ok = False
                            break
                    code, _, _, _ = A.stage_code_deps(repo, r["commit"], st, tree, {})
                    code_files |= code
                if ok:
                    text = "\n".join(repo.blob(r["commit"], c) or "" for c in code_files if c.endswith(".py"))
                    ok = not NETWORK.search(text)
                if ok:
                    out.append({"repo": r["repo"], "commit": r["commit"], "parent": r["parent"], "stage": stage,
                                "trigger": f, "chain": [{"stage": n, "cmd": pipe.stages[n]["cmd"], "wdir": pipe.stages[n]["wdir"]} for n in chain],
                                "outs": [o for o in pipe.stages[stage]["outs"] if isinstance(o, str)]})
                    break
        finally:
            repo.close()
    return out


def export(repo_dir, commit, dest):
    dest.mkdir(parents=True, exist_ok=True)
    data = subprocess.run(["git", "-C", repo_dir, "archive", "--format=tar", commit], capture_output=True,
                          env=dict(os.environ, GIT_TERMINAL_PROMPT="0"), timeout=600).stdout
    with tarfile.open(fileobj=io.BytesIO(data)) as tf:
        tf.extractall(dest, filter="data")


def digest_path(p: Path):
    if p.is_file():
        return hashlib.sha256(p.read_bytes()).hexdigest()
    if p.is_dir():
        h = hashlib.sha256()
        for f in sorted(x for x in p.rglob("*") if x.is_file()):
            h.update(str(f.relative_to(p)).encode())
            h.update(hashlib.sha256(f.read_bytes()).digest())
        return h.hexdigest()
    return None


MODULE_PACKAGE = {"sklearn": "scikit-learn", "yaml": "pyyaml", "cv2": "opencv-python-headless", "PIL": "pillow",
                  "dotenv": "python-dotenv", "box": "python-box", "skimage": "scikit-image", "bs4": "beautifulsoup4"}


def _sandboxed(cmd, cwd, work, env_dir, scratch, timeout):
    env = ["/usr/bin/env", "-i", f"PATH={env_dir}/bin:/usr/bin:/bin", f"HOME={scratch}/home", f"TMPDIR={scratch}/tmp",
           f"XDG_CACHE_HOME={scratch}/tmp/cache", f"DVC_SITE_CACHE_DIR={scratch}/tmp/dvc", "DVC_NO_ANALYTICS=1",
           "MPLBACKEND=Agg", "PYTHONHASHSEED=0", "OMP_NUM_THREADS=1", "MKL_NUM_THREADS=1", "OPENBLAS_NUM_THREADS=1",
           f"PYTHONPATH={work}:{work}/src", "LC_ALL=C.UTF-8"]
    return subprocess.run(["sandbox-exec", "-f", str(scratch / "sandbox.sb")] + env + ["/bin/sh", "-c", cmd], cwd=cwd,
                          capture_output=True, text=True, timeout=timeout)


def run_chain(ev, src_dir, env_dir, scratch, timeout, uv_env):
    """Run the upstream chain and the flagged stage; install a missing module and retry once."""
    work = Path(src_dir)
    for link in ev["chain"]:
        cwd = work / link["wdir"] if link["wdir"] not in ("", ".") else work
        for attempt in range(3):
            try:
                r = _sandboxed(link["cmd"], cwd, work, env_dir, scratch, timeout)
            except subprocess.TimeoutExpired:
                return "timeout", {}, link["stage"]
            if r.returncode == 0:
                break
            m = re.search(r"No module named '([\w.]+)'", r.stderr or "")
            if not m or attempt == 2:
                return "failed", {}, f"{link['stage']}: " + (r.stderr or r.stdout)[-240:]
            mod = m.group(1).split(".")[0]
            subprocess.run(["uv", "pip", "install", "-q", "--python", str(env_dir / "bin" / "python"), MODULE_PACKAGE.get(mod, mod)],
                           env=uv_env, capture_output=True, timeout=600)
    outs = {o: digest_path(work / o) for o in ev["outs"]}
    if all(v is None for v in outs.values()):
        return "no-output", outs, ""
    return "ok", outs, ""


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--repos", required=True)
    ap.add_argument("--scratch", default="/tmp/rerun")
    ap.add_argument("--max", type=int, default=60)
    ap.add_argument("--timeout", type=int, default=600)
    ap.add_argument("--seed", type=int, default=20261014)
    ap.add_argument("--per-repo", type=int, default=3)
    ap.add_argument("--parallel", type=int, default=4)
    a = ap.parse_args()
    scratch = Path(a.scratch).resolve()
    for d in ("home", "tmp", "envs", "runs", "uvcache", "py"):
        (scratch / d).mkdir(parents=True, exist_ok=True)
    (scratch / "sandbox.sb").write_text(SANDBOX.format(scratch=str(scratch)))
    evs = eligible_events(a.repos)
    rng = random.Random(a.seed)
    by_repo = {}
    for e in evs:
        by_repo.setdefault(e["repo"], []).append(e)
    sample = []
    for k, v in sorted(by_repo.items()):
        uniq = {}
        for e in v:
            uniq.setdefault(e["commit"], e)
        picks = list(uniq.values())
        rng.shuffle(picks)
        sample += picks[: a.per_repo]
    rng.shuffle(sample)
    sample = sample[: a.max]
    print(f"eligible events={len(evs)} repos={len(by_repo)} sampled={len(sample)}", flush=True)
    uv_env = dict(os.environ, UV_CACHE_DIR=str(scratch / "uvcache"), UV_PYTHON_INSTALL_DIR=str(scratch / "py"))
    locks = {}

    def one(item):
        k, ev = item
        lock = None
        tag = f"{k:02d}_{ev['repo'][:40]}"
        base = scratch / "runs" / tag
        if base.exists():
            shutil.rmtree(base)
        row = {"id": k + 1, "repo": ev["repo"], "commit": ev["commit"], "parent": ev["parent"], "stage": ev["stage"],
               "trigger": ev["trigger"], "chain_length": len(ev["chain"]), "partial_install": 0, "env_source": "", "outcome": "", "detail": ""}
        try:
            repo_dir = str(Path(a.repos) / ev["repo"])
            for name, c in (("parent_a", ev["parent"]), ("parent_b", ev["parent"]), ("commit", ev["commit"])):
                export(repo_dir, c, base / name)
            env_dir = scratch / "envs" / ev["repo"][:60]
            lock = locks.setdefault(ev["repo"], threading.Lock())
            lock.acquire()
            if not env_dir.exists():
                subprocess.run(["uv", "venv", "--python", "3.11", "-q", str(env_dir)], env=uv_env, check=True, timeout=300)
            py = str(env_dir / "bin" / "python")
            subprocess.run(["uv", "pip", "install", "-q", "--python", py] + BASE_PACKAGES, env=uv_env,
                           capture_output=True, text=True, timeout=900)
            reqfile = "requirements.txt" if (base / "commit" / "requirements.txt").exists() else (
                "pyproject.toml" if (base / "commit" / "pyproject.toml").exists() else None)
            partial = False
            if reqfile is None:
                inst = subprocess.CompletedProcess([], 0, "", "")
                row["env_source"] = "base only"
            else:
                row["env_source"] = reqfile
                inst = subprocess.run(["uv", "pip", "install", "-q", "--python", py, "-r", reqfile],
                                      cwd=base / "commit", env=uv_env, capture_output=True, text=True, timeout=900)
            if inst.returncode != 0 and reqfile == "requirements.txt":
                lines = [l.split("#")[0].strip() for l in (base / "commit" / "requirements.txt").read_text(errors="replace").splitlines()]
                lines = [l for l in lines if l and not l.startswith("-")]
                good = 0
                for l in lines:
                    q = subprocess.run(["uv", "pip", "install", "-q", "--python", py, l], env=uv_env, capture_output=True, timeout=600)
                    good += q.returncode == 0
                partial = True
                inst.returncode = 0 if good >= max(1, len(lines) // 2) else inst.returncode
            if inst.returncode != 0:
                row.update(outcome="install-failed", detail=(inst.stderr or "")[-200:].replace("\n", " "))
                print(k + 1, ev["repo"], row["outcome"], flush=True)
                shutil.rmtree(base, ignore_errors=True)
                return row
            res = {}
            for name in ("parent_a", "parent_b", "commit"):
                res[name] = run_chain(ev, base / name, env_dir, scratch, a.timeout, uv_env)
            row["chain_length"] = len(ev["chain"])
            row["partial_install"] = int(partial)
            states = [res[n][0] for n in res]
            if any(s != "ok" for s in states):
                row.update(outcome="run-" + "/".join(states), detail=(res["parent_a"][2] or res["commit"][2])[-200:].replace("\n", " "))
            elif res["parent_a"][1] != res["parent_b"][1]:
                row.update(outcome="nondeterministic")
            elif res["parent_a"][1] != res["commit"][1]:
                changed = [o for o in ev["outs"] if res["parent_a"][1].get(o) != res["commit"][1].get(o)]
                row.update(outcome="output-changed", detail=";".join(changed)[:200])
            else:
                row.update(outcome="output-identical")
        except Exception as e:  # noqa: BLE001
            row.update(outcome="harness-error", detail=repr(e)[:200])
        finally:
            if lock is not None:
                lock.release()
        print(k + 1, ev["repo"], row["outcome"], flush=True)
        shutil.rmtree(base, ignore_errors=True)
        return row

    from concurrent.futures import ThreadPoolExecutor
    with ThreadPoolExecutor(a.parallel) as pool:
        rows = sorted(pool.map(one, list(enumerate(sample))), key=lambda r: r["id"])
    with open(RES / "rerun_events.csv", "w", newline="") as fh:
        w = csv.DictWriter(fh, list(rows[0]))
        w.writeheader()
        w.writerows(rows)
    from collections import Counter
    c = Counter(r["outcome"].split("/")[0] if r["outcome"].startswith("run-") else r["outcome"] for r in rows)
    summary = {"eligible_events": len(evs), "eligible_repos": len(by_repo), "attempted": len(rows), "outcomes": dict(c),
               "completed": c.get("output-changed", 0) + c.get("output-identical", 0),
               "changed": c.get("output-changed", 0), "identical": c.get("output-identical", 0),
               "nondeterministic": c.get("nondeterministic", 0)}
    json.dump(summary, open(RES / "rerun_summary.json", "w"), indent=1)
    print(json.dumps(summary, indent=1))


if __name__ == "__main__":
    main()


==> anc/src/robustness.py <==
#!/usr/bin/env python3
"""Declaration hygiene at HEAD, stale-reuse causes, and sensitivity of the main result to
corpus subsets. Writes results/hygiene_head.csv, results/robustness.csv, results/causes.json.

Usage: python3 robustness.py --repos <clones> [--workers 12]
"""
from __future__ import annotations

import argparse
import csv
import json
import os
import random
import sys
from collections import defaultdict
from concurrent.futures import ProcessPoolExecutor
from pathlib import Path

sys.path.insert(0, os.path.dirname(__file__))
import analyze_dvc_pipelines as A  # noqa: E402

ROOT = Path(__file__).resolve().parents[1]
RES = ROOT / "results"


def hygiene(path):
    repo = A.Repo(path)
    out = []
    try:
        head = (repo.git("rev-parse", "HEAD") or "").strip()
        pipe = A.Pipeline(repo, head)
        if not pipe.ok:
            return out
        tree = repo.tree(head)
        cache = {}
        for s, st in pipe.stages.items():
            code, lits, has_entry, _ = A.stage_code_deps(repo, head, st, tree, cache)
            if not has_entry:
                continue
            declared = lambda f: any(A.matches(d, f) for d in st["deps"])
            entries = []
            for m in A.PY_CALL.finditer(st["cmd"]):
                if m.group(3):
                    entries += A.resolve_module(m.group(3), ["", "src"], tree)
                elif m.group(4):
                    entries.append(A.norm(m.group(4), st["wdir"]))
            entries = [e for e in entries if e in tree]
            local = [f for f in code if f not in entries]
            out.append({"repo": os.path.basename(path), "stage": s,
                        "entry_declared": int(all(declared(e) for e in entries)) if entries else "",
                        "closure_modules": len(local),
                        "undeclared_modules": sum(not declared(f) for f in local),
                        "config_refs": len(lits), "undeclared_config_refs": sum(not declared(f) for f in lits)})
    finally:
        repo.close()
    return out


def rule_metrics(rows):
    n = len(rows)
    st = sum(int(r["n_stages"]) for r in rows)
    return {"commits": n,
            "declared_exec": sum(int(r["declared_run"]) for r in rows) / st,
            "declared_unsafe": sum(int(r["declared_unsafe_code"]) > 0 for r in rows) / n,
            "code_unsafe": sum(int(r["decl+code_unsafe_code"]) > 0 for r in rows) / n,
            "code_exec": sum(int(r["decl+code_run"]) for r in rows) / st}


def boot(rows, key, reps=1000, seed=7):
    by = defaultdict(list)
    for r in rows:
        by[r["repo"]].append(r)
    names = sorted(by)
    rng = random.Random(seed)
    vals = sorted(rule_metrics([r for k in (rng.choice(names) for _ in names) for r in by[k]])[key] for _ in range(reps))
    return vals[int(0.025 * reps)], vals[int(0.975 * reps) - 1]


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--repos", required=True)
    ap.add_argument("--workers", type=int, default=12)
    a = ap.parse_args()
    corpus = list(csv.DictReader(open(RES / "corpus_repositories.csv")))
    names = {c["repo"] for c in corpus}
    with ProcessPoolExecutor(a.workers) as ex:
        hy = [r for rs in ex.map(hygiene, [os.path.join(a.repos, c["repo"]) for c in corpus]) for r in rs]
    with open(RES / "hygiene_head.csv", "w", newline="") as fh:
        w = csv.DictWriter(fh, list(hy[0]))
        w.writeheader()
        w.writerows(hy)
    rows = [r for r in csv.DictReader(open(RES / "commit_replay.csv")) if r["repo"] in names]
    flagged = [r for r in rows if int(r["declared_unsafe_code"]) > 0]
    causes = {"flagged_commits": len(flagged),
              "with_code_cause": sum(int(r["unsafe_cause_code"]) > 0 for r in flagged),
              "with_config_cause_only": sum(int(r["unsafe_cause_code"]) == 0 for r in flagged)}
    cand = json.load(open(ROOT / "data" / "github_candidates.json"))
    meta = {c["repo"]: c for c in corpus}
    stars = {k.replace("/", "_"): (v.get("stars") or 0) for k, v in cand.items()}
    size = {k: int(v["analyzable_commits"]) for k, v in meta.items()}
    big = sorted(size, key=size.get, reverse=True)[: max(1, len(size) // 100)]
    subsets = {
        "All repositories": names,
        "At least 50 analyzed commits": {k for k in names if size[k] >= 50},
        "At least 5 stages at HEAD": {k for k in names if int(meta[k]["stages_head"]) >= 5},
        "At least 5 GitHub stars": {k for k in names if stars.get(k, 0) >= 5},
        "Last commit in 2026": {k for k in names if meta[k]["last_commit_date"].startswith("2026")},
        "Largest 1% of repositories removed": names - set(big),
    }
    out = []
    for label, keep in subsets.items():
        sub = [r for r in rows if r["repo"] in keep]
        m = rule_metrics(sub)
        lo, hi = boot(sub, "declared_unsafe")
        out.append({"subset": label, "repositories": len(keep), **{k: round(v, 4) if isinstance(v, float) else v for k, v in m.items()},
                    "declared_unsafe_lo": round(lo, 4), "declared_unsafe_hi": round(hi, 4)})
    by = defaultdict(list)
    for r in rows:
        by[r["repo"]].append(r)
    macro = {k: sum(rule_metrics(v)[k] for v in by.values()) / len(by) for k in ("declared_exec", "declared_unsafe", "code_unsafe", "code_exec")}
    out.append({"subset": "Repository-weighted mean", "repositories": len(by), "commits": len(rows),
                **{k: round(v, 4) for k, v in macro.items()}, "declared_unsafe_lo": "", "declared_unsafe_hi": ""})
    with open(RES / "robustness.csv", "w", newline="") as fh:
        w = csv.DictWriter(fh, list(out[0]))
        w.writeheader()
        w.writerows(out)
    stages = len(hy)
    ent = [h for h in hy if h["entry_declared"] != ""]
    causes.update({"stages_with_python_entry": stages,
                   "entry_not_declared_share": sum(h["entry_declared"] == 0 for h in ent) / len(ent),
                   "stages_with_local_imports": sum(h["closure_modules"] > 0 for h in hy),
                   "undeclared_import_share_among_importing": sum(h["undeclared_modules"] > 0 for h in hy if h["closure_modules"] > 0) / max(1, sum(h["closure_modules"] > 0 for h in hy)),
                   "any_undeclared_code_share": sum((h["entry_declared"] == 0) or h["undeclared_modules"] > 0 for h in hy) / stages,
                   "repos_with_any_undeclared_code": len({h["repo"] for h in hy if (h["entry_declared"] == 0) or h["undeclared_modules"] > 0}),
                   "repos_hygiene": len({h["repo"] for h in hy})})
    json.dump(causes, open(RES / "causes.json", "w"), indent=1)
    print(json.dumps(causes, indent=1))
    for r in out:
        print(r)


if __name__ == "__main__":
    main()


==> anc/src/shadow_replay.py <==
#!/usr/bin/env python3
"""Shadow re-execution on the real sequence of stale-reuse events.

Each repository's commits are replayed in first-parent order. At every commit, every
stage that the declared rule reuses is re-executed as a shadow run with probability rho.
A shadow run of a stale stage exposes the problem with probability q (q = 1 assumes any
stale input changes the output; q = the audited material share is a conservative
alternative). Two responses to an exposure are modeled: the undeclared dependencies behind
that commit's stale stages (stage, file pairs) are added to the declarations, or the
repository switches to declarations augmented with each stage's import closure.

Outputs: results/shadow_replay.csv (one row per rho and q).
Usage: python3 shadow_replay.py --repos <clones> [--reps 200]
"""
from __future__ import annotations

import argparse
import csv
import random
import statistics
import subprocess
from collections import defaultdict
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
RES = ROOT / "results"


def order(repo_dir):
    out = subprocess.run(["git", "-C", repo_dir, "rev-list", "--first-parent", "--reverse", "HEAD"],
                         capture_output=True, text=True).stdout.split()
    return {c: i for i, c in enumerate(out)}


def load(repos):
    corpus = {r["repo"] for r in csv.DictReader(open(RES / "corpus_repositories.csv"))}
    by = defaultdict(list)
    for r in csv.DictReader(open(RES / "commit_replay.csv")):
        if r["repo"] in corpus:
            by[r["repo"]].append(r)
    seqs = {}
    for repo, rows in by.items():
        pos = order(str(Path(repos) / repo))
        rows.sort(key=lambda r: pos.get(r["commit"], 0))
        seq = []
        for r in rows:
            stale = int(r["declared_unsafe_code"])
            edges = frozenset(t for t in r["triggers"].split("|") if "=" in t) if stale else frozenset()
            seq.append((int(r["n_stages"]) - int(r["declared_run"]), stale, edges, int(r["decl+code_unsafe_code"])))
        seqs[repo] = seq
    return seqs


def simulate(seqs, rho, q, rng, switch=False):
    stale_events = shadow_runs = slots = 0
    first_detect, affected = [], 0
    for seq in seqs.values():
        fixed = set()
        seen_stale, detected_at = False, None
        for i, (reused, stale, edges, code_stale) in enumerate(seq):
            slots += reused
            shadow_runs += sum(rng.random() < rho for _ in range(reused))
            if switch and detected_at is not None:
                stale, edges = code_stale, frozenset()
            if not stale or (edges and edges <= fixed):
                continue
            stale_events += 1
            seen_stale = True
            if any(rng.random() < rho and rng.random() < q for _ in range(stale)):
                fixed |= edges
                if detected_at is None:
                    detected_at = i
        if seen_stale:
            affected += 1
            if detected_at is not None:
                first_detect.append(detected_at)
    return stale_events, shadow_runs, slots, affected, first_detect


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--repos", required=True)
    ap.add_argument("--reps", type=int, default=200)
    ap.add_argument("--material", type=float, default=0.35)
    a = ap.parse_args()
    seqs = load(a.repos)
    base = sum(s for seq in seqs.values() for _, s, _, _ in seq if s)
    base_events = sum(1 for seq in seqs.values() for _, s, _, _ in seq if s)
    rows = []
    for switch, q in ((False, 1.0), (False, a.material), (True, 1.0), (True, a.material)):
        for rho in (0.0, 0.01, 0.05, 0.10, 0.20):
            ev, cost, det_share = [], [], []
            for k in range(a.reps):
                rng = random.Random(1000 * k + int(rho * 100) + int(q * 1000))
                e, sh, slots, aff, fd = simulate(seqs, rho, q, rng, switch)
                ev.append(e)
                cost.append(sh / slots)
                det_share.append(len(fd) / aff if aff else 0)
            rows.append({"response": "switch to import closure" if switch else "fix the detected edge", "q": q, "rho": rho, "stale_commits_mean": round(statistics.mean(ev), 1),
                         "stale_commits_reduction": round(1 - statistics.mean(ev) / base_events, 4),
                         "shadow_cost_share_of_reused_slots": round(statistics.mean(cost), 4),
                         "affected_repos_detected_share": round(statistics.mean(det_share), 4),
                         "baseline_stale_commits": base_events, "baseline_stale_stage_events": base})
            print(rows[-1])
    with open(RES / "shadow_replay.csv", "w", newline="") as fh:
        w = csv.DictWriter(fh, list(rows[0]))
        w.writeheader()
        w.writerows(rows)


if __name__ == "__main__":
    main()


==> anc/src/summarize_replay.py <==
#!/usr/bin/env python3
"""Apply the pre-specified corpus filters to the commit replay and summarize it.

Filters (applied in order):
  1. dvc.yaml defines at least two stages at the repository's HEAD;
  2. at least one stage runs a Python entry point that static analysis can resolve;
  3. at least 10 analyzable first-parent commits after dvc.yaml first appears;
  4. one repository per root commit (copies of the same history are de-duplicated,
     keeping the copy with the most analyzable commits).
Uncertainty: percentile intervals from 2,000 cluster-bootstrap resamples over repositories.
"""
from __future__ import annotations

import argparse
import csv
import json
import random
from collections import Counter, defaultdict
from pathlib import Path

STRATS = ("full", "declared", "decl+code", "decl+code+env", "fail-closed")


def load(p):
    with open(p, newline="") as fh:
        return list(csv.DictReader(fh))


def select(meta, rows, min_commits=10):
    by_repo = defaultdict(list)
    for r in rows:
        by_repo[r["repo"]].append(r)
    log = {"cloned": len(meta)}
    keep = []
    m1 = [m for m in meta if m.get("stages_head") and int(m["stages_head"]) >= 2]
    log["dvc.yaml with >=2 stages at HEAD"] = len(m1)
    m2 = [m for m in m1 if any(int(r["py_stages"]) > 0 for r in by_repo.get(m["repo"], []))]
    log["resolvable Python stage"] = len(m2)
    m3 = [m for m in m2 if len(by_repo.get(m["repo"], [])) >= min_commits]
    log[f">={min_commits} analyzable commits"] = len(m3)
    best = {}
    for m in m3:
        root = m.get("root")
        if root not in best or len(by_repo[m["repo"]]) > len(by_repo[best[root]["repo"]]):
            best[root] = m
    keep = sorted(best.values(), key=lambda m: m["repo"])
    log["after root-commit de-duplication"] = len(keep)
    names = {m["repo"] for m in keep}
    sel = [r for r in rows if r["repo"] in names]
    log["commits analyzed"] = len(sel)
    return keep, sel, log


def metrics(rows):
    n = len(rows)
    if n == 0:
        return {}
    stages = sum(int(r["n_stages"]) for r in rows)
    evals = sum(int(r["n_eval_stages"]) for r in rows)
    out = {"commits": n, "stage_slots": stages, "eval_slots": evals}
    for s in STRATS:
        out[f"{s}|exec_share"] = sum(int(r[f"{s}_run"]) for r in rows) / stages
        out[f"{s}|commits_unsafe_code"] = sum(int(r[f"{s}_unsafe_code"]) > 0 for r in rows) / n
        out[f"{s}|commits_unsafe_all"] = sum(int(r[f"{s}_unsafe"]) > 0 for r in rows) / n
        out[f"{s}|stage_unsafe_code"] = sum(int(r[f"{s}_unsafe_code"]) for r in rows) / stages
        if evals:
            out[f"{s}|eval_exec_share"] = sum(int(r[f"{s}_run_eval"]) for r in rows) / evals
            out[f"{s}|commits_unsafe_eval"] = sum(int(r[f"{s}_unsafe_code_eval"]) > 0 for r in rows) / n
    out["ref_code|exec_share"] = sum(int(r["ref_code"]) for r in rows) / stages
    out["ref_all|exec_share"] = sum(int(r["ref"]) for r in rows) / stages
    return out


def bootstrap(rows, reps=2000, seed=20261013):
    by = defaultdict(list)
    for r in rows:
        by[r["repo"]].append(r)
    repos = sorted(by)
    rng = random.Random(seed)
    samples = defaultdict(list)
    for _ in range(reps):
        pick = [rng.choice(repos) for _ in repos]
        m = metrics([r for k in pick for r in by[k]])
        for k, v in m.items():
            samples[k].append(v)
    ci = {}
    for k, v in samples.items():
        v.sort()
        ci[k] = (v[int(0.025 * reps)], v[int(0.975 * reps) - 1])
    return ci


def repo_median(rows, key_fn):
    by = defaultdict(list)
    for r in rows:
        by[r["repo"]].append(key_fn(r))
    vals = sorted(sum(v) / len(v) for v in by.values())
    return vals[len(vals) // 2], vals


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--replay", default="results/commit_replay.csv")
    ap.add_argument("--meta", default="results/repo_meta.csv")
    ap.add_argument("--out", default="results")
    a = ap.parse_args()
    meta, rows = load(a.meta), load(a.replay)
    keep, sel, log = select(meta, rows)
    out = Path(a.out)
    json.dump(log, open(out / "corpus_selection.json", "w"), indent=1)
    with open(out / "corpus_repositories.csv", "w", newline="") as fh:
        w = csv.writer(fh)
        w.writerow(["repo", "root_commit", "analyzable_commits", "stages_head", "first_dvc_commit_date", "last_commit_date"])
        cnt = Counter(r["repo"] for r in sel)
        for m in keep:
            w.writerow([m["repo"], m["root"], cnt[m["repo"]], m["stages_head"], m.get("first_dvc_commit_date", ""), m.get("last_commit_date", "")])
    m = metrics(sel)
    ci = bootstrap(sel)
    with open(out / "replay_summary.csv", "w", newline="") as fh:
        w = csv.writer(fh)
        w.writerow(["metric", "value", "ci_low", "ci_high"])
        for k, v in m.items():
            lo, hi = ci.get(k, ("", ""))
            w.writerow([k, v, lo, hi])
    cats = Counter()
    for r in sel:
        cs = r["categories"].split("|")
        for c in cs:
            cats[c] += 1
        cats["ONLY:" + r["categories"]] += 1 if len(cs) == 1 else 0
    with open(out / "change_mix.csv", "w", newline="") as fh:
        w = csv.writer(fh)
        w.writerow(["category", "commits", "share"])
        for k, v in cats.most_common():
            w.writerow([k, v, v / len(sel)])
    med, per_repo = repo_median(sel, lambda r: int(r["declared_unsafe_code"]) > 0)
    with open(out / "per_repo_unsafe_declared.csv", "w", newline="") as fh:
        w = csv.writer(fh)
        w.writerow(["share_of_commits_with_unsafe_reuse"])
        for v in per_repo:
            w.writerow([v])
    print(json.dumps(log, indent=1))
    for s in STRATS:
        print(f"{s:14s} exec={m[f'{s}|exec_share']:.3f} [{ci[f'{s}|exec_share'][0]:.3f},{ci[f'{s}|exec_share'][1]:.3f}]  "
              f"unsafe_commits(code)={m[f'{s}|commits_unsafe_code']:.3f} [{ci[f'{s}|commits_unsafe_code'][0]:.3f},{ci[f'{s}|commits_unsafe_code'][1]:.3f}]  "
              f"unsafe_commits(all)={m[f'{s}|commits_unsafe_all']:.3f}")
    print("ref_code exec", round(m["ref_code|exec_share"], 3), "ref_all exec", round(m["ref_all|exec_share"], 3))
    print("repo-median share of commits with unsafe declared reuse:", round(med, 3),
          "repos with any:", sum(v > 0 for v in per_repo), "/", len(per_repo))


if __name__ == "__main__":
    main()

